A High Precision Transformer model for precessing binary black-hole merger waveforms calibrated to numerical relativity

We present a Transformer model for merger-centered gravitational waveforms from precessing binary black holes. Given the mass ratio and two three-dimensional spin vectors, the network predicts 512 quintic B-spline coefficients for all 21 signed spin-weighted spherical-harmonic strain modes through $\ell=4$ on $[-1620,160]M$ ($M$ being the total binary mass), enforcing binary-exchange and equatorial-reflection equivariance and yielding $C^4$ time-domain waveforms with exact parameter and temporal derivatives via automatic differentiation. The model is pretrained jointly on numerical-relativity (NR) waveforms from the SXS and RIT catalogues together with synthetic NRSur7dq4, SEOBNRv5PHM, and perturbative waveforms, and fine-tuned on SXS strain data. On 109 SXS evaluation waveforms (106 physical systems) over $[-1500,100]M$, it achieves a mean balanced relative strain error of 0.0305 and a mean finite-window detector mismatch at $120\,M_\odot$ of 0.1536%, outperforming SEOBNRv5PHM, NRSur7dq4v2, and IMRPhenomTPHM across common support, with compiled batched float64 inference reaching 445 waveforms/s on an A100 GPU.

==> anc/NR_dataset_membership_v7.csv <==
Simulation,Catalogue,Physical-system group,Set code,Set,Allocation reason codes,Exclusion reason codes,Related simulation,Qualification note,Catalogue simulation name,Catalogue aliases,Alias source,Upstream teacher exposure
SXS-0057,SXS,,0,Not included,,12,,,d09.5_q5_s0.343_-0.269_-0.208_s0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0058,SXS,,0,Not included,,9,,An isolated coordinate event coincides with a radiative oscillation; its origin remains unresolved.,d15.0_q5.0_s0.5_0_0_s0/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0059,SXS,G0790,1,Training,1;3,0,,,d09.5_q5_s0.24_-0.148_-0.158_s0_0_0/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0060,SXS,,0,Not included,,4,,,d15.0_q5.0_s0_0_-0.5_s0/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0065,SXS,,0,Not included,,4,,,d13.0_q8.0_s0_0_0.5_s0/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0069,SXS,,0,Not included,,10,,,d18.0_q1.0_s0_0_0_s0_0_0E4/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0074,SXS,,0,Not included,,10,,,d18.0_q1.0_s0_0_0_s0_0_0F4/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0078,SXS,,0,Not included,,3,,,d16.0_q1.5_s0.5_0_0_s0_0_0E4/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0082,SXS,,0,Not included,,3,,,d16.0_q1.5_s0.5_0_0_s0_0_0F4/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0083,SXS,,0,Not included,,10,,,d18.0_q1.0_s0_0_0.5_s0_0_0Ecc2em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0087,SXS,,0,Not included,,10,,,d18.0_q1.0_s0_0_0_s0_0_0Ecc2em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0088,SXS,,0,Not included,,1,,,d19.0_q1.0_s0.5_0_0_s0_0_0Ecc6em2/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0089,SXS,,0,Not included,,1,,,d19.0_q1.0_s0_0_-0.5_s0_0_0Ecc6em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0091,SXS,,0,Not included,,10,,,d19.0_q1.0_s0_0_0_s0_0_0Ecc2em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0092,SXS,,0,Not included,,17,SXS-2333,Small-eccentricity variant of the retained nominal configuration; not its formal rerun predecessor.,d16.0_q1.5_s0.25_0_-0.433_s0_0_0Ecc3em3/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0094,SXS,,0,Not included,,3,,,d16.0_q1.5_s0.5_0_0_s0_0_0Ecc1em2/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0097,SXS,,0,Not included,,1,,,d16.0_q1.5_s0.5_0_0_s0_0_0Ecc4em2/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0098,SXS,,0,Not included,,3,,,d18.0_q1.5_s0.5_0_0_s0_0_0Ecc2em2/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0100,SXS,,0,Not included,,1,,,d18.0_q1.5_s0_0_0_s0_0_0Ecc2em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0105,SXS,,0,Not included,,3,,,d18.0_q3.0_s0_0_-0.5_s0_0_0Ecc2m2/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0106,SXS,,0,Not included,,10,,,d14.0_q5_s0_s0Ecc4em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0108,SXS,,0,Not included,,10,,,d15.0_q5.0_s0_0_-0.5_s0Ecc3em2/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0109,SXS,G0119,2,Validation,1,0,,,d13.0_q5.0_s0_0_-0.5_s0Ecc1em3/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0111,SXS,G0119,2,Validation,1,0,,,d13.0_q5.0_s0_0_-0.5_s0Ecc6em3/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0114,SXS,G0791,1,Training,1;2,0,,,d13.0_q8.0_s0_0_-0.5_s0Ecc2em3/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0147,SXS,,0,Not included,,3,,,d10.4_q1_sA_0.5_0_0_sB_-0.5_0_0/Lev3,Superkick,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0160,SXS,G0792,1,Training,1;2,0,,,d15_q1_sA_0_0_0.9_sB_0_0_0.9/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0161,SXS,G0793,1,Training,1;3,0,,,d16_q1_sA_0.5196_0_-0.3_sB_0.5196_0_-0.3/Lev4,Case9,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0163,SXS,G0794,1,Training,1;3,0,,,d15.3_q1.00_sA_0.520_0.000_-0.300_sB_0.520_0.000_0.300/Lev4,Case8,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0164,SXS,G0795,1,Training,1;3,0,,,d14.7_q1.00_sA_0.520_0.000_0.300_sB_0.520_0.000_0.300/Lev4,Case7a,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0165,SXS,G0796,1,Training,1;3,0,,,d10.0_q6.00_sA_0.739_0.190_-0.495_sB_-0.190_0.051_-0.227/Lev3,UltimateRun,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0170,SXS,G0797,1,Training,1;2,0,,,d13_q1_sA_0_0_0.44_sB_0_0_0.44/Lev6,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1122).
SXS-0171,SXS,G0798,1,Training,1;2;3,0,,,d13_q1_sA_0_0_-0.44_sB_0_0_-0.44/Lev6,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2418); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1135); final fitting subset unpublished.
SXS-0172,SXS,,0,Not included,,11,,,d15.4_q1.00_sA_0.000_0.000_0.980_sB_-0.000_-0.000_0.980/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0175,SXS,G0799,1,Training,1,0,,,BBH_SKS_d15.4_q1_sA_0_0_0.750_sB_0_0_0.750/Lev3,PRIVATE:BBH:0109; S^{++}_{0.75},SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0176,SXS,,0,Not included,,11,,,BBH_SKS_d15.4_q1_sA_0_0_0.960_sB_0_0_0.960/Lev4,PRIVATE:BBH:0110; S^{++}_{0.96},SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0177,SXS,,0,Not included,,11,,,BBH_SKS_d15.4_q1_sA_0_0_0.990_sB_0_0_0.990/Lev4,PRIVATE:BBH:0015; S^{++}_{0.99},SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0178,SXS,,0,Not included,,11,,,BBH_SKS_d15.4_q1_sA_0_0_0.995_sB_0_0_0.995_v2/Lev5,PRIVATE:BBH:0122; S^{++}_{0.994},SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0179,SXS,,0,Not included,,11,,,BBH_SKS_d15.4_q1.50_sA_0_0_0.991_sB_0.141_0_0.141_v2/Lev4,PRIVATE:BBH:0142; S^{0.99}_{0.20},SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0185,SXS,G0691,1,Training,1;2,0,,,BBH_SKS_d12.2_q9.99_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0130,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0186,SXS,G0800,2,Validation,1;2,0,,,BBH_CFMS_d12.5_q8.27_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0001,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0188,SXS,G0801,1,Training,1;2,0,,,BBH_SKS_d12.7_q7.19_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0134,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0189,SXS,G0802,1,Training,1;2,0,,,BBH_SKS_d12.5_q9.17_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0132,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0192,SXS,G0803,1,Training,1;2,0,,,BBH_SKS_d12.7_q6.58_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0133,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0194,SXS,G0032,1,Training,1;2,0,,,BBH_SKS_d15.5_q1.52_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0012,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0593); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0195,SXS,G0804,1,Training,1;2,0,,,BBH_SKS_d12.4_q7.76_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0131,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0196,SXS,G0805,1,Training,1;2,0,,,BBH_SKS_d12_q9.66_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0135,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0198,SXS,G0007,2,Validation,1;2,0,,,BBH_SKS_d16_q1.20_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0014,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0199,SXS,G0806,1,Training,1;2,0,,,BBH_SKS_d12.2_q8.73_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0129,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0200,SXS,G0807,1,Training,1;2,0,,,BBH_SKS_d14.3_q3.27_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0138,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0201,SXS,G0808,1,Training,1;2,0,,,BBH_SKS_d15_q2.32_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0140,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0202,SXS,G0642,1,Training,1;2,0,,,BBH_SKS_d17_q7_sA_0_0_0.600_sB_0_0_0/Lev4,PRIVATE:BBH:0116,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0203,SXS,G0809,1,Training,1;2,0,,,BBH_CFMS_d17_q7_sA_0_0_0.400_sB_0_0_0/Lev3,PRIVATE:BBH:0016,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0204).
SXS-0204,SXS,G0809,1,Training,1;2,0,,,BBH_CFMS_d20_q7_sA_0_0_0.400_sB_0_0_0/Lev3,PRIVATE:BBH:0018,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0205,SXS,G0810,1,Training,1;2,0,,,BBH_CFMS_d17.1_q7_sA_0_0_-0.400_sB_0_0_0/Lev3,PRIVATE:BBH:0004,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0206).
SXS-0206,SXS,G0810,1,Training,1;2,0,,,BBH_CFMS_d20.2_q7_sA_0_0_-0.400_sB_0_0_0/Lev3,PRIVATE:BBH:0019,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0207,SXS,G0354,1,Training,1;2,0,,,BBH_SKS_d16.4_q7_sA_0_0_-0.600_sB_0_0_0/Lev4,PRIVATE:BBH:0020,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0208,SXS,G0811,1,Training,1;2,0,,,BBH_SKS_d20_q5_sA_0_0_-0.900_sB_0_0_0/Lev3,PRIVATE:BBH:0164,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0246,SXS,,0,Not included,,12,,,BBH_CFMS_d15.8_q2_sA_0_0_0_sB_0_0_0.300/Lev5,PRIVATE:BBH:0162,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0259,SXS,G0034,1,Training,1;2,0,,,BBH_CFMS_d16.9_q2.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0121,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0292,SXS,G0812,1,Training,1;2,0,,,BBH_SKS_d14.3_q3_sA_0_0_0.731_sB_0_0_-0.850/Lev5,PRIVATE:BBH:0123,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0293,SXS,G0813,1,Training,1;2,0,,,BBH_SKS_d13.9_q3_sA_0_0_0.850_sB_0_0_0.850/Lev5,PRIVATE:BBH:0029,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0294,SXS,,0,Not included,,4,,,BBH_CFMS_d15.9_q3.50_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0120,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0295,SXS,,0,Not included,,4,,,BBH_CFMS_d15.1_q4.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0119,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0296,SXS,,0,Not included,,4,,,BBH_CFMS_d14.5_q5.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0118,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0297,SXS,,0,Not included,,4,,,BBH_CFMS_d12.4_q6.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0117,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0298,SXS,,0,Not included,,4,,,BBH_CFMS_d12.2_q7_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0115,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0299,SXS,,0,Not included,,4,,,BBH_CFMS_d12.1_q7.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0105,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0300,SXS,,0,Not included,,4,,,BBH_CFMS_d11.5_q8.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0104,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0301,SXS,,0,Not included,,4,,,BBH_CFMS_d11.4_q9_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0160,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0302,SXS,,0,Not included,,4,,,BBH_CFMS_d11.3_q9.50_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0159,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0303,SXS,,0,Not included,,4,,,BBH_CFMS_d11.2_q10_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0103,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0304,SXS,G0814,1,Training,1;2,0,,,BBH_CFMS_d18.2_q1_sA_0_0_0.500_sB_0_0_-0.500/Lev4,PRIVATE:BBH:0190,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0305,SXS,G0019,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.22_sA_0_0_0.330_sB_0_0_-0.440/Lev6,PRIVATE:BBH:0225,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1353).
SXS-0306,SXS,,0,Not included,,11,,,BBH_SKS_d12.8_q1.31_sA_0_0_0.962_sB_0_0_-0.900/Lev4,PRIVATE:BBH:0235,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0307,SXS,G0815,1,Training,1;2,0,,,BBH_SKS_d13.4_q1.23_sA_0_0_0.320_sB_0_0_-0.580/Lev5,PRIVATE:BBH:0233,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0308,SXS,G0816,1,Training,1;3,0,,,BBH_SKS_d13.4_q1.23_sA_0.117_0_0.320_sB_0.335_0_-0.580/Lev5,PRIVATE:BBH:0234,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0309,SXS,G0019,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.22_sA_0_0_0.330_sB_0_0_-0.440ecc/Lev3,PRIVATE:BBH:0228,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1353).
SXS-0310,SXS,G0007,2,Validation,1;2,0,,,BBH_SKS_d14.3_q1.22_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0226,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0311,SXS,G0817,1,Training,1;2,0,,,BBH_SKS_d14.4_q1.19_sA_0_0_0.420_sB_0_0_0.380/Lev4,PRIVATE:BBH:0227,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0312,SXS,G0818,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.20_sA_0_0_0.390_sB_0_0_-0.480/Lev4,PRIVATE:BBH:0372,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0313,SXS,G0819,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.22_sA_0_0_0.380_sB_0_0_-0.520/Lev4,PRIVATE:BBH:0371,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0314,SXS,G0820,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.23_sA_0_0_0.310_sB_0_0_-0.460/Lev4,PRIVATE:BBH:0527,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0315,SXS,G0821,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.27_sA_0_0_0.320_sB_0_0_-0.560/Lev3,PRIVATE:BBH:0528,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0316,SXS,G0822,2,Validation,1;3,0,,,BBH_SKS_d14.5_q1.19_sA_0.297_0_0.297_sB_-0.269_0_-0.269/Lev5,PRIVATE:BBH:0370,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0317,SXS,G0823,2,Validation,1;2,0,,,NonPrecessing/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0318,SXS,G0019,1,Training,1;2,0,,,empe_023/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1353).
SXS-0319,SXS,G0019,1,Training,1;2,0,,,empe_036/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1353).
SXS-0320,SXS,G0019,1,Training,1;2,0,,,empe_035/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1353).
SXS-0321,SXS,,0,Not included,,1,,,empe_034/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0322,SXS,,0,Not included,,1,,,empe_026/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0323,SXS,,0,Not included,,1,,,empe_027/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0324,SXS,,0,Not included,,3;9,,Repeated coordinate/radiative oscillations and insufficient eccentricity information.,empe_028/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0325,SXS,G0126,1,Training,1;2,0,,,0000/Lev3,PRIVATE:BBH:0246,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0326,SXS,G0009,1,Training,1;2,0,,,0001/Lev3,PRIVATE:BBH:0236,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0327,SXS,G0824,1,Training,1;2,0,,,0002/Lev3,PRIVATE:BBH:0238,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1476).
SXS-0328,SXS,G0825,1,Training,1;2,0,,,0003/Lev3,PRIVATE:BBH:0289,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2104); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1477).
SXS-0329,SXS,G0826,1,Training,1;2,0,,,0004/Lev3,PRIVATE:BBH:0244,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2086); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1475).
SXS-0330,SXS,G0824,1,Training,1;2,0,,,0005/Lev3,PRIVATE:BBH:0267,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0327); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0327, SXS-2087); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1476)."
SXS-0331,SXS,G0240,1,Training,1;2,0,,,0006/Lev3,PRIVATE:BBH:0341,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0332,SXS,G0242,1,Training,1;2,0,,,0007/Lev3,PRIVATE:BBH:0392,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0333,SXS,G0827,1,Training,1;2,0,,,0009/Lev3,PRIVATE:BBH:0520,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0334,SXS,G0828,1,Training,1;2,0,,,0010/Lev3,PRIVATE:BBH:0414,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0335,SXS,G0829,1,Training,1;2,0,,,0011/Lev3,PRIVATE:BBH:0415,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0336,SXS,G0830,1,Training,1;2;3,0,,,0012/Lev3,PRIVATE:BBH:0416,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0337,SXS,G0439,1,Training,1;2;3,0,,,0013/Lev3,PRIVATE:BBH:0288,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0338,SXS,G0831,1,Training,1;2;3,0,,,0014/Lev3,PRIVATE:BBH:0498,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0339,SXS,G0832,1,Training,1;2;3,0,,,0015/Lev3,PRIVATE:BBH:0297,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0340,SXS,G0833,1,Training,1;2;3,0,,,0016/Lev3,PRIVATE:BBH:0254,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0341,SXS,G0439,1,Training,1;2;3,0,,,0017/Lev3,PRIVATE:BBH:0271,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0342,SXS,G0834,1,Training,1;2;3,0,,,0018/Lev3,PRIVATE:BBH:0272,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0343,SXS,G0835,1,Training,1;2;3,0,,,0019/Lev3,PRIVATE:BBH:0253,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0344,SXS,G0836,1,Training,1;2;3,0,,,0020/Lev3,PRIVATE:BBH:0417,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0345,SXS,G0837,1,Training,1;2;3,0,,,0021/Lev3,PRIVATE:BBH:0486,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0346,SXS,G0838,1,Training,1;2;3,0,,,0022/Lev3,PRIVATE:BBH:0241,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0347,SXS,G0839,1,Training,1;2;3,0,,,0023/Lev3,PRIVATE:BBH:0260,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0348,SXS,G0840,1,Training,1;2;3,0,,,0024/Lev3,PRIVATE:BBH:0264,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0349,SXS,G0841,1,Training,1;2;3,0,,,0025/Lev3,PRIVATE:BBH:0298,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0350,SXS,G0842,1,Training,1;2;3,0,,,0026/Lev3,PRIVATE:BBH:0245,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0351,SXS,G0843,1,Training,1;2;3,0,,,0027/Lev3,PRIVATE:BBH:0265,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0352,SXS,G0844,1,Training,1;2;3,0,,,0028/Lev3,PRIVATE:BBH:0393,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0353,SXS,G0845,1,Training,1;2;3,0,,,0029/Lev3,PRIVATE:BBH:0312,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0354,SXS,G0846,1,Training,1;2,0,,,0030/Lev3,PRIVATE:BBH:0325,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0355,SXS,G0847,1,Training,1;2,0,,,0031/Lev3,PRIVATE:BBH:0326,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0356,SXS,G0848,1,Training,1;2;3,0,,,0032/Lev3,PRIVATE:BBH:0269,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0357,SXS,G0849,1,Training,1;2;3,0,,,0033/Lev3,PRIVATE:BBH:0268,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0358,SXS,G0850,1,Training,1;2;3,0,,,0034/Lev3,PRIVATE:BBH:0262,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0359,SXS,G0851,1,Training,1;2;3,0,,,0035/Lev3,PRIVATE:BBH:0472,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0360,SXS,G0852,1,Training,1;2;3,0,,,0036/Lev3,PRIVATE:BBH:0473,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0361,SXS,G0016,1,Training,1;2,0,,,0037/Lev3,PRIVATE:BBH:0443,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493).
SXS-0362,SXS,G0853,1,Training,1;2;3,0,,,0038/Lev3,PRIVATE:BBH:0499,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0363,SXS,G0854,1,Training,1;2;3,0,,,0040/Lev3,PRIVATE:BBH:0292,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0364,SXS,G0855,1,Training,1;2;3,0,,,0041/Lev3,PRIVATE:BBH:0307,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0365,SXS,G0856,1,Training,1;2;3,0,,,0042/Lev3,PRIVATE:BBH:0342,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0366,SXS,G0857,1,Training,1;2;3,0,,,0044/Lev3,PRIVATE:BBH:0322,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1114); final fitting subset unpublished.
SXS-0367,SXS,G0858,1,Training,1;2;3,0,,,0045/Lev3,PRIVATE:BBH:0273,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0368,SXS,G0859,1,Training,1;2;3,0,,,0046/Lev3,PRIVATE:BBH:0474,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0369,SXS,G0860,1,Training,1;2,0,,,0047/Lev3,PRIVATE:BBH:0306,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0370,SXS,G0861,1,Training,1;2,0,,,0048/Lev3,PRIVATE:BBH:0290,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0371,SXS,G0862,1,Training,1;2,0,,,0049/Lev3,PRIVATE:BBH:0505,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0372,SXS,G0863,1,Training,1;2,0,,,0050/Lev3,PRIVATE:BBH:0270,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0373,SXS,G0864,1,Training,1;2;3,0,,,0051/Lev3,PRIVATE:BBH:0327,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0374,SXS,G0865,1,Training,1;2;3,0,,,0052/Lev3,PRIVATE:BBH:0475,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0375,SXS,G0866,1,Training,1;2,0,,,0053/Lev3,PRIVATE:BBH:0343,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0376,SXS,G0867,1,Training,1;2,0,,,0054/Lev3,PRIVATE:BBH:0249,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0377,SXS,G0722,1,Training,1;2,0,,,0055/Lev3,PRIVATE:BBH:0258,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0378,SXS,G0868,1,Training,1;2;3,0,,,0056/Lev3,PRIVATE:BBH:0451,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0379,SXS,G0869,1,Training,1;2;3,0,,,0057/Lev3,PRIVATE:BBH:0509,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0380,SXS,G0870,1,Training,1;2;3,0,,,0058/Lev3,PRIVATE:BBH:0418,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0381,SXS,G0871,1,Training,1;2;3,0,,,0059/Lev3,PRIVATE:BBH:0452,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0382,SXS,G0872,1,Training,1;2,0,,,0060/Lev3,PRIVATE:BBH:0453,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0383,SXS,G0873,1,Training,1;2;3,0,,,0062/Lev3,PRIVATE:BBH:0419,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0384,SXS,G0874,1,Training,1;2;3,0,,,0063/Lev3,PRIVATE:BBH:0344,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0385,SXS,G0134,1,Training,1;2,0,,,0064/Lev3,PRIVATE:BBH:0329,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0386,SXS,G0875,1,Training,1;2,0,,,0065/Lev3,PRIVATE:BBH:0358,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0387,SXS,G0876,1,Training,1;2,0,,,0066/Lev3,PRIVATE:BBH:0274,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0388,SXS,G0877,1,Training,1;2,0,,,0067/Lev3,PRIVATE:BBH:0476,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0389,SXS,G0878,1,Training,1;2,0,,,0068/Lev3,PRIVATE:BBH:0240,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-0390,SXS,G0879,1,Training,1;2;3,0,,,0069/Lev3,PRIVATE:BBH:0357,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0391,SXS,G0880,1,Training,1;2;3,0,,,0070/Lev3,PRIVATE:BBH:0460,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0392,SXS,G0881,1,Training,1;2,0,,,0071/Lev3,PRIVATE:BBH:0334,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0393,SXS,G0882,1,Training,1;2;3,0,,,0072/Lev3,PRIVATE:BBH:0328,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0394,SXS,G0883,1,Training,1;2,0,,,0073/Lev3,PRIVATE:BBH:0261,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0395,SXS,G0884,1,Training,1;2;3,0,,,0074/Lev3,PRIVATE:BBH:0251,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0396,SXS,G0885,1,Training,1;2;3,0,,,0075/Lev3,PRIVATE:BBH:0239,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0397,SXS,G0886,1,Training,1;2,0,,,0076/Lev3,PRIVATE:BBH:0247,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0398,SXS,G0206,1,Training,1;2,0,,,0077/Lev3,PRIVATE:BBH:0266,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0399,SXS,G0887,1,Training,1;2,0,,,0078/Lev3,PRIVATE:BBH:0320,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0400,SXS,G0888,1,Training,1;2;3,0,,,0079/Lev3,PRIVATE:BBH:0373,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0401,SXS,G0889,1,Training,1;2;3,0,,,0080/Lev3,PRIVATE:BBH:0374,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0402,SXS,G0890,1,Training,1;2,0,,,0081/Lev3,PRIVATE:BBH:0278,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0403,SXS,G0891,1,Training,1;2;3,0,,,0082/Lev3,PRIVATE:BBH:0543,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0404,SXS,G0206,1,Training,1;2,0,,,0083/Lev3,PRIVATE:BBH:0454,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0405,SXS,G0892,1,Training,1;2;3,0,,,0084/Lev3,PRIVATE:BBH:0280,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0406,SXS,G0893,1,Training,1;2;3,0,,,0085/Lev3,PRIVATE:BBH:0455,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0407,SXS,G0894,1,Training,1;2,0,,,0086/Lev3,PRIVATE:BBH:0456,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0408,SXS,G0895,1,Training,1;2;3,0,,,0087/Lev3,PRIVATE:BBH:0497,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0409,SXS,G0706,1,Training,1;2,0,,,0088/Lev3,PRIVATE:BBH:0489,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0410,SXS,G0896,1,Training,1;2,0,,,0089/Lev3,PRIVATE:BBH:0277,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2129).
SXS-0411,SXS,G0897,1,Training,1;2;3,0,,,0090/Lev3,PRIVATE:BBH:0259,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0412,SXS,G0898,1,Training,1;2,0,,,0091/Lev3,PRIVATE:BBH:0275,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0413,SXS,G0899,1,Training,1;2;3,0,,,0092/Lev3,PRIVATE:BBH:0444,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0414,SXS,G0900,1,Training,1;2,0,,,0093/Lev3,PRIVATE:BBH:0345,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0415,SXS,G0901,1,Training,1;2,0,,,0095/Lev3,PRIVATE:BBH:0291,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0416,SXS,G0902,1,Training,1;2;3,0,,,0096/Lev3,PRIVATE:BBH:0369,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0417,SXS,G0903,1,Training,1;2;3,0,,,0097/Lev3,PRIVATE:BBH:0488,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0418,SXS,G0904,1,Training,1;2,0,,,0098/Lev3,PRIVATE:BBH:0301,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0419,SXS,G0905,1,Training,1;2;3,0,,,0100/Lev3,PRIVATE:BBH:0331,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0420,SXS,G0906,1,Training,1;2;3,0,,,0101/Lev3,PRIVATE:BBH:0250,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0421,SXS,G0907,1,Training,1;2;3,0,,,0102/Lev3,PRIVATE:BBH:0276,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0422,SXS,G0908,1,Training,1;2;3,0,,,0103/Lev3,PRIVATE:BBH:0257,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0423,SXS,G0733,1,Training,1;2;3,0,,,0104/Lev3,PRIVATE:BBH:0375,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0545); final fitting subset unpublished.
SXS-0424,SXS,G0909,1,Training,1;2;3,0,,,0105/Lev3,PRIVATE:BBH:0413,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0425,SXS,G0910,1,Training,1;2;3,0,,,0106/Lev3,PRIVATE:BBH:0396,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0426,SXS,G0911,1,Training,1;2;3,0,,,0107/Lev3,PRIVATE:BBH:0287,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0427,SXS,G0912,1,Training,1;2;3,0,,,0108/Lev3,PRIVATE:BBH:0376,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0428,SXS,G0913,1,Training,1;2;3,0,,,0109/Lev3,PRIVATE:BBH:0313,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0429,SXS,G0914,1,Training,1;2;3,0,,,0111/Lev3,PRIVATE:BBH:0281,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0430,SXS,G0915,1,Training,1;2;3,0,,,0112/Lev3,PRIVATE:BBH:0279,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0431,SXS,G0916,1,Training,1;2;3,0,,,0113/Lev3,PRIVATE:BBH:0339,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0432,SXS,G0917,1,Training,1;2;3,0,,,0114/Lev3,PRIVATE:BBH:0332,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0433,SXS,G0918,1,Training,1;2;3,0,,,0115/Lev3,PRIVATE:BBH:0420,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0434,SXS,G0919,1,Training,1;2;3,0,,,0117/Lev3,PRIVATE:BBH:0282,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0435,SXS,G0920,1,Training,1;2,0,,,0118/Lev3,PRIVATE:BBH:0506,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0436,SXS,G0921,1,Training,1;2,0,,,0119/Lev3,PRIVATE:BBH:0293,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0437,SXS,G0922,1,Training,1;2,0,,,0120/Lev3,PRIVATE:BBH:0319,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0438,SXS,G0923,1,Training,1;2,0,,,0121/Lev3,PRIVATE:BBH:0284,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0439,SXS,G0924,1,Training,1;2;3,0,,,0123/Lev3,PRIVATE:BBH:0255,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0440,SXS,G0925,1,Training,1;2,0,,,0124/Lev3,PRIVATE:BBH:0252,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0441,SXS,G0926,1,Training,1;2,0,,,0125/Lev3,PRIVATE:BBH:0348,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0442,SXS,G0927,1,Training,1;2;3,0,,,0126/Lev3,PRIVATE:BBH:0421,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0443,SXS,G0928,1,Training,1;2;3,0,,,0127/Lev3,PRIVATE:BBH:0359,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0444,SXS,G0929,1,Training,1;2;3,0,,,0128/Lev3,PRIVATE:BBH:0305,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0445,SXS,G0930,1,Training,1;2;3,0,,,0131/Lev3,PRIVATE:BBH:0395,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0446,SXS,G0931,1,Training,1;2;3,0,,,0133/Lev3,PRIVATE:BBH:0337,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0447,SXS,G0932,1,Training,1;2,0,,,0135/Lev3,PRIVATE:BBH:0338,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0448,SXS,G0933,1,Training,1;2,0,,,0136/Lev3,PRIVATE:BBH:0299,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0449,SXS,G0934,1,Training,1;2;3,0,,,0137/Lev3,PRIVATE:BBH:0340,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0450,SXS,G0935,1,Training,1;2;3,0,,,0138/Lev3,PRIVATE:BBH:0294,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0451,SXS,G0936,1,Training,1;2,0,,,0139/Lev3,PRIVATE:BBH:0330,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0452,SXS,G0937,1,Training,1;2;3,0,,,0140/Lev3,PRIVATE:BBH:0296,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0453,SXS,G0938,1,Training,1;2;3,0,,,0141/Lev3,PRIVATE:BBH:0360,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0454,SXS,G0939,1,Training,1;2,0,,,0142/Lev3,PRIVATE:BBH:0362,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0455,SXS,G0940,1,Training,1;2;3,0,,,0143/Lev3,PRIVATE:BBH:0295,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0456,SXS,G0941,1,Training,1;2;3,0,,,0144/Lev3,PRIVATE:BBH:0302,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0457,SXS,G0942,1,Training,1;2;3,0,,,0145/Lev3,PRIVATE:BBH:0300,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0458,SXS,G0943,1,Training,1;2;3,0,,,0146/Lev3,PRIVATE:BBH:0377,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0459,SXS,G0944,1,Training,1;2,0,,,0147/Lev3,PRIVATE:BBH:0303,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0460,SXS,G0945,1,Training,1;2;3,0,,,0149/Lev3,PRIVATE:BBH:0422,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0461,SXS,G0946,1,Training,1;2,0,,,0150/Lev3,PRIVATE:BBH:0354,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2110).
SXS-0462,SXS,G0947,1,Training,1;2,0,,,0151/Lev3,PRIVATE:BBH:0283,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0463,SXS,G0948,1,Training,1;2;3,0,,,0152/Lev3,PRIVATE:BBH:0545,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0464,SXS,G0701,1,Training,1;2,0,,,0153/Lev3,PRIVATE:BBH:0304,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0465,SXS,G0949,1,Training,1;2,0,,,0154/Lev3,PRIVATE:BBH:0324,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0466,SXS,G0703,1,Training,1;2,0,,,0156/Lev3,PRIVATE:BBH:0285,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0467,SXS,G0950,1,Training,1;2;3,0,,,0157/Lev3,PRIVATE:BBH:0286,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0468,SXS,G0951,1,Training,1;2;3,0,,,0158/Lev3,PRIVATE:BBH:0336,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0469,SXS,G0952,1,Training,1;2;3,0,,,0159/Lev3,PRIVATE:BBH:0314,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0470,SXS,G0953,1,Training,1;2;3,0,,,0160/Lev3,PRIVATE:BBH:0355,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0471,SXS,G0954,1,Training,1;2;3,0,,,0161/Lev3,PRIVATE:BBH:0333,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0472,SXS,G0955,1,Training,1;2;3,0,,,0162/Lev3,PRIVATE:BBH:0378,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0473,SXS,G0956,1,Training,1;2,0,,,0163/Lev3,PRIVATE:BBH:0457,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0474,SXS,G0957,1,Training,1;2;3,0,,,0164/Lev3,PRIVATE:BBH:0335,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0475,SXS,G0719,1,Training,1;2,0,,,0165/Lev3,PRIVATE:BBH:0361,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0476,SXS,G0958,1,Training,1;2;3,0,,,0166/Lev3,PRIVATE:BBH:0349,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0477,SXS,G0959,1,Training,1;2;3,0,,,0168/Lev3,PRIVATE:BBH:0394,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0478,SXS,G0960,1,Training,1;2;3,0,,,0169/Lev3,PRIVATE:BBH:0458,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0479,SXS,G0961,1,Training,1;2;3,0,,,0170/Lev3,PRIVATE:BBH:0352,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0480,SXS,G0962,1,Training,1;2;3,0,,,0171/Lev3,PRIVATE:BBH:0350,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0481,SXS,G0963,1,Training,1;2;3,0,,,0172/Lev3,PRIVATE:BBH:0363,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0482,SXS,G0964,1,Training,1;2;3,0,,,0173/Lev3,PRIVATE:BBH:0379,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0483,SXS,G0965,1,Training,1;2;3,0,,,0174/Lev3,PRIVATE:BBH:0364,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0484,SXS,G0966,1,Training,1;2;3,0,,,0175/Lev3,PRIVATE:BBH:0316,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0485,SXS,G0967,1,Training,1;2;3,0,,,0176/Lev3,PRIVATE:BBH:0346,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0486,SXS,G0016,1,Training,1;2,0,,,0177/Lev3,PRIVATE:BBH:0365,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493).
SXS-0487,SXS,G0968,1,Training,1;2;3,0,,,0178/Lev3,PRIVATE:BBH:0353,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0488,SXS,G0969,1,Training,1;2,0,,,0179/Lev3,PRIVATE:BBH:0380,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0489,SXS,G0970,1,Training,1;2;3,0,,,0181/Lev3,PRIVATE:BBH:0347,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0490,SXS,G0971,1,Training,1;2;3,0,,,0182/Lev3,PRIVATE:BBH:0366,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0491,SXS,G0972,1,Training,1;2;3,0,,,0183/Lev3,PRIVATE:BBH:0368,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0492,SXS,G0973,1,Training,1;2;3,0,,,0184/Lev3,PRIVATE:BBH:0381,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0493,SXS,G0974,1,Training,1;2;3,0,,,0185/Lev3,PRIVATE:BBH:0382,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0494,SXS,G0975,1,Training,1;2;3,0,,,0186/Lev3,PRIVATE:BBH:0367,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0495,SXS,G0976,1,Training,1;2;3,0,,,0187/Lev3,PRIVATE:BBH:0351,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0496,SXS,G0977,1,Training,1;2;3,0,,,0188/Lev3,PRIVATE:BBH:0423,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0497,SXS,G0978,1,Training,1;2;3,0,,,0189/Lev3,PRIVATE:BBH:0501,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0498,SXS,G0979,1,Training,1;2;3,0,,,0190/Lev3,PRIVATE:BBH:0397,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0499,SXS,G0980,1,Training,1;2;3,0,,,0191/Lev3,PRIVATE:BBH:0383,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0500,SXS,G0981,1,Training,1;2;3,0,,,0193/Lev3,PRIVATE:BBH:0384,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0501,SXS,G0982,1,Training,1;2,0,,,0194/Lev3,PRIVATE:BBH:0519,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0502,SXS,G0983,1,Training,1;2;3,0,,,0195/Lev3,PRIVATE:BBH:0385,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0503,SXS,G0984,1,Training,1;2,0,,,0196/Lev3,PRIVATE:BBH:0386,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0504,SXS,G0985,1,Training,1;2;3,0,,,0197/Lev3,PRIVATE:BBH:0356,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0505,SXS,G0986,1,Training,1;2;3,0,,,0198/Lev3,PRIVATE:BBH:0398,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0506,SXS,G0987,1,Training,1;2;3,0,,,0201/Lev3,PRIVATE:BBH:0387,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0507,SXS,G0705,1,Training,1;2,0,,,0202/Lev3,PRIVATE:BBH:0388,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0508,SXS,G0988,1,Training,1;2;3,0,,,0203/Lev3,PRIVATE:BBH:0237,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0509,SXS,G0989,1,Training,1;2;3,0,,,0204/Lev3,PRIVATE:BBH:0525,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0510,SXS,G0990,1,Training,1;2;3,0,,,0205/Lev3,PRIVATE:BBH:0511,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0511,SXS,G0991,1,Training,1;2;3,0,,,0206/Lev3,PRIVATE:BBH:0399,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0512,SXS,G0992,1,Training,1;2,0,,,0207/Lev3,PRIVATE:BBH:0400,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0513,SXS,G0993,1,Training,1;2,0,,,0208/Lev3,PRIVATE:BBH:0504,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0514,SXS,G0994,1,Training,1;2;3,0,,,0209/Lev3,PRIVATE:BBH:0491,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0515,SXS,G0995,1,Training,1;2;3,0,,,0210/Lev3,PRIVATE:BBH:0487,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0516,SXS,G0996,1,Training,1;2;3,0,,,0211/Lev3,PRIVATE:BBH:0496,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0517,SXS,G0997,1,Training,1;2;3,0,,,0212/Lev3,PRIVATE:BBH:0424,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0518,SXS,G0998,1,Training,1;2;3,0,,,0213/Lev3,PRIVATE:BBH:0449,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0519,SXS,G0999,1,Training,1;2;3,0,,,0214/Lev3,PRIVATE:BBH:0517,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0520,SXS,G1000,1,Training,1;2;3,0,,,0215/Lev3,PRIVATE:BBH:0485,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0521,SXS,G1001,1,Training,1;2;3,0,,,0216/Lev3,PRIVATE:BBH:0503,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0522,SXS,G1002,1,Training,1;2;3,0,,,0217/Lev3,PRIVATE:BBH:0425,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0523,SXS,G1003,1,Training,1;2;3,0,,,0218/Lev3,PRIVATE:BBH:0308,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0524,SXS,G1004,1,Training,1;2;3,0,,,0219/Lev3,PRIVATE:BBH:0468,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0525,SXS,G0737,1,Training,1;2,0,,,0220/Lev3,PRIVATE:BBH:0389,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0526,SXS,G1005,1,Training,1;2;3,0,,,0221/Lev3,PRIVATE:BBH:0401,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0527,SXS,G1006,1,Training,1;2;3,0,,,0222/Lev3,PRIVATE:BBH:0450,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0528,SXS,G1007,1,Training,1;2;3,0,,,0223/Lev3,PRIVATE:BBH:0467,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0529,SXS,G1008,1,Training,1;2;3,0,,,0224/Lev3,PRIVATE:BBH:0484,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0530,SXS,G1009,1,Training,1;2;3,0,,,0225/Lev3,PRIVATE:BBH:0495,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0531,SXS,G1010,1,Training,1;2;3,0,,,0226/Lev3,PRIVATE:BBH:0508,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0532,SXS,G1011,1,Training,1;2;3,0,,,0227/Lev3,PRIVATE:BBH:0483,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0533,SXS,G1012,1,Training,1;2;3,0,,,0228/Lev3,PRIVATE:BBH:0477,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0534,SXS,G1013,1,Training,1;2;3,0,,,0229/Lev3,PRIVATE:BBH:0482,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0535,SXS,G1014,1,Training,1;2,0,,,0230/Lev3,PRIVATE:BBH:0390,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0536,SXS,G1015,1,Training,1;2;3,0,,,0231/Lev3,PRIVATE:BBH:0544,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0537,SXS,G1016,1,Training,1;2;3,0,,,0232/Lev3,PRIVATE:BBH:0310,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0538,SXS,G1017,1,Training,1;2;3,0,,,0233/Lev3,PRIVATE:BBH:0426,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0539,SXS,G1018,1,Training,1;2;3,0,,,0234/Lev3,PRIVATE:BBH:0461,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0540,SXS,G1019,1,Training,1;2;3,0,,,0235/Lev3,PRIVATE:BBH:0481,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0541,SXS,G1020,1,Training,1;2;3,0,,,0236/Lev3,PRIVATE:BBH:0494,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0542,SXS,G1021,1,Training,1;2;3,0,,,0237/Lev3,PRIVATE:BBH:0402,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0543,SXS,G1022,1,Training,1;2;3,0,,,0238/Lev3,PRIVATE:BBH:0311,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0544,SXS,G1023,1,Training,1;2;3,0,,,0239/Lev3,PRIVATE:BBH:0469,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0545,SXS,G0733,1,Training,1;2;3,0,,,0241/Lev3,PRIVATE:BBH:0403,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0423); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0546,SXS,G1024,1,Training,1;2;3,0,,,0242/Lev3,PRIVATE:BBH:0493,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0547,SXS,G1025,1,Training,1;2;3,0,,,0243/Lev3,PRIVATE:BBH:0515,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0548,SXS,G1026,1,Training,1;2;3,0,,,0244/Lev3,PRIVATE:BBH:0404,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0549,SXS,G1027,1,Training,1;2;3,0,,,0245/Lev3,PRIVATE:BBH:0514,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0550,SXS,G1028,1,Training,1;2,0,,,0247/Lev3,PRIVATE:BBH:0431,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0551,SXS,G1029,1,Training,1;2;3,0,,,0248/Lev3,PRIVATE:BBH:0309,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0552,SXS,G1030,1,Training,1;2,0,,,0250/Lev3,PRIVATE:BBH:0445,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0553,SXS,G1031,1,Training,1;2;3,0,,,0251/Lev3,PRIVATE:BBH:0480,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0554,SXS,G1032,1,Training,1;2,0,,,0252/Lev3,PRIVATE:BBH:0523,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0555,SXS,G1033,1,Training,1;2;3,0,,,0253/Lev3,PRIVATE:BBH:0522,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0556,SXS,G1034,1,Training,1;2;3,0,,,0254/Lev3,PRIVATE:BBH:0510,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0557,SXS,G1035,1,Training,1;2;3,0,,,0255/Lev3,PRIVATE:BBH:0432,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0558,SXS,G1036,1,Training,1;2;3,0,,,0256/Lev3,PRIVATE:BBH:0526,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0559,SXS,G1037,1,Training,1;2,0,,,0257/Lev3,PRIVATE:BBH:0405,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0560,SXS,G1038,1,Training,1;2;3,0,,,0258/Lev3,PRIVATE:BBH:0470,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0561,SXS,G1039,1,Training,1;2;3,0,,,0259/Lev3,PRIVATE:BBH:0446,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0562,SXS,G1040,1,Training,1;2;3,0,,,0260/Lev3,PRIVATE:BBH:0318,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0563,SXS,G1041,1,Training,1;2;3,0,,,0261/Lev3,PRIVATE:BBH:0464,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0564,SXS,G1042,1,Training,1;2;3,0,,,0262/Lev3,PRIVATE:BBH:0524,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0565,SXS,G1043,1,Training,1;2;3,0,,,0263/Lev3,PRIVATE:BBH:0406,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0566,SXS,G1044,1,Training,1;2,0,,,0264/Lev3,PRIVATE:BBH:0502,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0567,SXS,G1045,1,Training,1;2;3,0,,,0265/Lev3,PRIVATE:BBH:0492,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0568,SXS,G1046,1,Training,1;2;3,0,,,0266/Lev3,PRIVATE:BBH:0407,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0569,SXS,G1047,1,Training,1;2;3,0,,,0267/Lev3,PRIVATE:BBH:0408,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0570,SXS,G1048,1,Training,1;2;3,0,,,0268/Lev3,PRIVATE:BBH:0479,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0571,SXS,G1049,1,Training,1;2;3,0,,,0269/Lev3,PRIVATE:BBH:0315,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0572,SXS,G1050,1,Training,1;2;3,0,,,0270/Lev3,PRIVATE:BBH:0462,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0573,SXS,G1051,1,Training,1;2;3,0,,,0271/Lev3,PRIVATE:BBH:0490,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0574,SXS,G1052,1,Training,1;2,0,,,0272/Lev3,PRIVATE:BBH:0507,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0575,SXS,G1053,1,Training,1;2;3,0,,,0273/Lev3,PRIVATE:BBH:0317,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0576,SXS,G1054,1,Training,1;2;3,0,,,0274/Lev3,PRIVATE:BBH:0433,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0577,SXS,G1055,1,Training,1;2;3,0,,,0275/Lev3,PRIVATE:BBH:0465,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0578,SXS,G1056,1,Training,1;2;3,0,,,0276/Lev3,PRIVATE:BBH:0512,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0579,SXS,G1057,1,Training,1;2,0,,,0277/Lev3,PRIVATE:BBH:0409,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0580,SXS,G1058,1,Training,1;2;3,0,,,0278/Lev3,PRIVATE:BBH:0434,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0581,SXS,G1059,1,Training,1;2;3,0,,,0279/Lev3,PRIVATE:BBH:0410,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0582,SXS,G1060,1,Training,1;2;3,0,,,0280/Lev3,PRIVATE:BBH:0471,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0583,SXS,G1061,1,Training,1;2;3,0,,,0281/Lev3,PRIVATE:BBH:0500,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0584,SXS,G1062,1,Training,1;2,0,,,0282/Lev3,PRIVATE:BBH:0513,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0585,SXS,G1063,1,Training,1;2,0,,,0283/Lev3,PRIVATE:BBH:0248,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2090).
SXS-0586,SXS,G1064,1,Training,1;2;3,0,,,0284/Lev3,PRIVATE:BBH:0518,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0587,SXS,G1065,1,Training,1;2;3,0,,,0285/Lev3,PRIVATE:BBH:0435,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0588,SXS,G1066,1,Training,1;2;3,0,,,0286/Lev3,PRIVATE:BBH:0436,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0589,SXS,G1067,1,Training,1;2;3,0,,,0287/Lev3,PRIVATE:BBH:0411,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0590,SXS,G1068,1,Training,1;2;3,0,,,0288/Lev3,PRIVATE:BBH:0321,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0591,SXS,G0702,1,Training,1;2,0,,,0290/Lev3,PRIVATE:BBH:0323,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0592,SXS,G1069,1,Training,1;2;3,0,,,0291/Lev3,PRIVATE:BBH:0466,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0593,SXS,G0032,1,Training,1;2,0,,,0292/Lev3,PRIVATE:BBH:0263,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0194, SXS-2331)."
SXS-0594,SXS,G1070,1,Training,1;2;3,0,,,0293/Lev3,PRIVATE:BBH:0412,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0595,SXS,G1071,1,Training,1;2;3,0,,,0294/Lev3,PRIVATE:BBH:0459,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0596,SXS,G1072,1,Training,1;2;3,0,,,0295/Lev3,PRIVATE:BBH:0521,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0597,SXS,G1073,1,Training,1;2;3,0,,,0296/Lev3,PRIVATE:BBH:0391,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0598,SXS,G1074,1,Training,1;2;3,0,,,0297/Lev3,PRIVATE:BBH:0463,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0599,SXS,G1075,1,Training,1;2,0,,,0298/Lev3,PRIVATE:BBH:0516,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0600,SXS,G1076,1,Training,1;2;3,0,,,0299/Lev3,PRIVATE:BBH:0478,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0601,SXS,G1077,1,Training,1;2;3,0,,,0300/Lev3,PRIVATE:BBH:0529,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0602,SXS,G1078,1,Training,1;2;3,0,,,0301/Lev3,PRIVATE:BBH:0530,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0603,SXS,G1079,1,Training,1;2;3,0,,,0302/Lev3,PRIVATE:BBH:0531,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0604,SXS,G1080,1,Training,1;2;3,0,,,0303/Lev3,PRIVATE:BBH:0532,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0605,SXS,G1081,1,Training,1;2;3,0,,,0304/Lev3,PRIVATE:BBH:0533,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0606,SXS,G1082,1,Training,1;2;3,0,,,0305/Lev3,PRIVATE:BBH:0534,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0607,SXS,G1083,1,Training,1;2;3,0,,,0306/Lev3,PRIVATE:BBH:0546,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0608,SXS,G1084,1,Training,1;2;3,0,,,0307/Lev3,PRIVATE:BBH:0547,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0609,SXS,G1085,1,Training,1;2;3,0,,,0308/Lev3,PRIVATE:BBH:0548,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0610,SXS,G0192,1,Training,1;2,0,,,BBH_SKS_d14.2_q1.20_sA_0_0_-0.500_sB_0_0_-0.500/Lev3,PRIVATE:BBH:0602,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0611,SXS,G1086,2,Validation,1;2,0,,,BBH_SKS_d13.4_q1.40_sA_0_0_-0.500_sB_0_0_0.500/Lev3,PRIVATE:BBH:0603,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0612,SXS,G1087,1,Training,1;2,0,,,BBH_SKS_d12.9_q1.60_sA_0_0_0.500_sB_0_0_-0.500/Lev3,PRIVATE:BBH:0604,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0613,SXS,G1088,1,Training,1;2,0,,,BBH_SKS_d12_q1.80_sA_0_0_0.500_sB_0_0_0.500/Lev3,PRIVATE:BBH:0605,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0614,SXS,G1089,1,Training,1;2,0,,,BBH_SKS_d12.1_q2_sA_0_0_0.750_sB_0_0_-0.500/Lev3,PRIVATE:BBH:0606,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0615,SXS,G1090,1,Training,1;2,0,,,BBH_SKS_d11.8_q2_sA_0_0_0.750_sB_0_0_0/Lev3,PRIVATE:BBH:0607,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0616,SXS,G1091,1,Training,1;2,0,,,BBH_SKS_d11.6_q2_sA_0_0_0.750_sB_0_0_0.500/Lev3,PRIVATE:BBH:0608,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0617,SXS,G1092,2,Validation,1;2,0,,,BBH_SKS_d11.8_q2_sA_0_0_0.500_sB_0_0_0.750/Lev3,PRIVATE:BBH:0609,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0618,SXS,G0827,1,Training,1;2,0,,,BBH_SKS_d11.3_q2_sA_0_0_0.800_sB_0_0_0.800/Lev3,PRIVATE:BBH:0610,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0333); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0333).
SXS-0619,SXS,G1093,1,Training,1;2,0,,,eas_009/Lev3,PRIVATE:BBH:0557,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0620,SXS,,0,Not included,,10,,,eas_006/Lev5,PRIVATE:BBH:0555,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0621,SXS,,0,Not included,,3,,,eas_008/Lev5,PRIVATE:BBH:0556,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-0622,SXS,G1094,1,Training,1;3,0,,,BBH_SKS_d14_q1.20_sA_0.425_0.425_0.601_sB_0.542_0.542_0.367/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0623,SXS,G1095,1,Training,1;3,0,,,BBH_SKS_d20_q1.11_sA_0.893_0_0.111_sB_0.891_0_-0.124/Lev4,PRIVATE:BBH:0163,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0624,SXS,G1096,2,Validation,1;3,0,,,BBH_SKS_d14_q1.20_sA_-0.425_-0.425_0.601_sB_0.306_0.306_0.731/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0625,SXS,G0089,1,Training,1;2,0,,,BBH_SKS_d15.2_q1.40_sA_0_0_-0.711_sB_0_0_0.221/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0626,SXS,G0006,1,Training,1;2,0,,,BBH_SKS_d13.7_q1.17_sA_0_0_-0.828_sB_0_0_0.734/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0627,SXS,,0,Not included,,3,,,BBH_SKS_d12_q1.91_sA_-0.362_0.568_-0.347_sB_0.161_-0.102_-0.053/Lev4,BFI:G268556_002/Lev4,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0628,SXS,G1097,1,Training,1;3,0,,,BBH_SKS_d13.1_q2.06_sA_-0.381_0.748_-0.102_sB_0.084_-0.401_-0.304/Lev3,BFI:G268556_003/Lev3,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0629,SXS,G1098,1,Training,1;3,0,,,006/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0630,SXS,G1099,1,Training,1;3,0,,,007/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0631,SXS,G0090,1,Training,1;2,0,,,001/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-0632,SXS,G1100,1,Training,1;3,0,,,009/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0633,SXS,G1101,1,Training,1;3,0,,,008/Lev3,BFI:G268556:008,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0634,SXS,G0276,1,Training,1;2;3,0,,,0001/Lev3,PRIVATE:BBH:0705,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0635,SXS,G1102,1,Training,1;2;3,0,,,0002/Lev3,PRIVATE:BBH:0706,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0636,SXS,G1103,1,Training,1;2;3,0,,,0003/Lev3,PRIVATE:BBH:0707,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0637,SXS,G1104,1,Training,1;2;3,0,,,0004/Lev3,PRIVATE:BBH:0708,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0638,SXS,G0276,1,Training,1;2;3,0,,,0005/Lev3,PRIVATE:BBH:0709,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0639,SXS,G1105,1,Training,1;2;3,0,,,0006/Lev3,PRIVATE:BBH:0710,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0640,SXS,G1106,1,Training,1;2;3,0,,,0007/Lev3,PRIVATE:BBH:0711,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0641,SXS,G1107,1,Training,1;2;3,0,,,0008/Lev3,PRIVATE:BBH:0712,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0642,SXS,G1108,1,Training,1;2;3,0,,,0009/Lev3,PRIVATE:BBH:0713,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0643,SXS,G0276,1,Training,1;2;3,0,,,0010/Lev3,PRIVATE:BBH:0714,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0644,SXS,G1109,1,Training,1;2;3,0,,,0011/Lev3,PRIVATE:BBH:0715,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0645,SXS,G1110,1,Training,1;2;3,0,,,0012/Lev3,PRIVATE:BBH:0716,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0646,SXS,G1111,1,Training,1;2;3,0,,,0013/Lev3,PRIVATE:BBH:0717,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0647,SXS,G1111,1,Training,1;2;3,0,,,0014/Lev3,PRIVATE:BBH:0718,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0648,SXS,G1112,1,Training,1;2;3,0,,,0015/Lev3,PRIVATE:BBH:0719,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0649,SXS,G1113,1,Training,1;2;3,0,,,0016/Lev3,PRIVATE:BBH:0720,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0650,SXS,G1114,1,Training,1;2;3,0,,,0017/Lev3,PRIVATE:BBH:0721,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0651,SXS,G1115,1,Training,1;2;3,0,,,0018/Lev3,PRIVATE:BBH:0722,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0652,SXS,G1116,1,Training,1;2;3,0,,,0019/Lev3,PRIVATE:BBH:0723,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0653,SXS,G1117,1,Training,1;2;3,0,,,0020/Lev3,PRIVATE:BBH:0724,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0654,SXS,G1118,1,Training,1;2;3,0,,,0021/Lev3,PRIVATE:BBH:0725,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0655,SXS,G1119,1,Training,1;2;3,0,,,0022/Lev3,PRIVATE:BBH:0726,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0656,SXS,G1120,1,Training,1;2;3,0,,,0023/Lev3,PRIVATE:BBH:0727,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0657,SXS,G1121,1,Training,1;2;3,0,,,0024/Lev3,PRIVATE:BBH:0728,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0658,SXS,G1122,1,Training,1;2;3,0,,,0025/Lev3,PRIVATE:BBH:0729,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0659,SXS,G1123,1,Training,1;2;3,0,,,0026/Lev3,PRIVATE:BBH:0730,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0660,SXS,G1124,1,Training,1;2;3,0,,,0027/Lev3,PRIVATE:BBH:0731,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0661,SXS,G1125,1,Training,1;2;3,0,,,0028/Lev3,PRIVATE:BBH:0732,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0662,SXS,G1126,1,Training,1;2;3,0,,,0029/Lev3,PRIVATE:BBH:0733,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0663,SXS,G1127,1,Training,1;2;3,0,,,0030/Lev3,PRIVATE:BBH:0734,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0664,SXS,G1128,1,Training,1;2;3,0,,,0031/Lev3,PRIVATE:BBH:0735,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0665,SXS,G1129,1,Training,1;2;3,0,,,0032/Lev3,PRIVATE:BBH:0736,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0666,SXS,G1130,1,Training,1;2;3,0,,,0033/Lev3,PRIVATE:BBH:0737,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0667,SXS,G1131,1,Training,1;2;3,0,,,0034/Lev3,PRIVATE:BBH:0738,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0668,SXS,G1132,1,Training,1;2;3,0,,,0035/Lev3,PRIVATE:BBH:0739,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0669,SXS,G1133,1,Training,1;2;3,0,,,0036/Lev3,PRIVATE:BBH:0740,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0670,SXS,G1134,1,Training,1;2;3,0,,,0037/Lev3,PRIVATE:BBH:0741,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0671,SXS,G1135,1,Training,1;2;3,0,,,0038/Lev3,PRIVATE:BBH:0742,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0672,SXS,G1136,1,Training,1;2;3,0,,,0039/Lev3,PRIVATE:BBH:0743,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0673,SXS,G1137,1,Training,1;2;3,0,,,0040/Lev3,PRIVATE:BBH:0744,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0674,SXS,G1138,1,Training,1;2;3,0,,,0041/Lev3,PRIVATE:BBH:0745,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0675,SXS,G1139,1,Training,1;2;3,0,,,0042/Lev3,PRIVATE:BBH:0746,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0676,SXS,G0647,1,Training,1;2;3,0,,,0043/Lev3,PRIVATE:BBH:0747,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0677,SXS,G0647,1,Training,1;2;3,0,,,0044/Lev3,PRIVATE:BBH:0748,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0678,SXS,G0647,1,Training,1;2;3,0,,,0045/Lev3,PRIVATE:BBH:0749,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0679,SXS,G1140,1,Training,1;2;3,0,,,0046/Lev3,PRIVATE:BBH:0750,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0680,SXS,G1141,1,Training,1;2;3,0,,,0047/Lev3,PRIVATE:BBH:0751,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0681,SXS,G1142,1,Training,1;2;3,0,,,0048/Lev3,PRIVATE:BBH:0752,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0682,SXS,G0647,1,Training,1;2;3,0,,,0049/Lev3,PRIVATE:BBH:0753,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0683,SXS,G1143,1,Training,1;2;3,0,,,0050/Lev3,PRIVATE:BBH:0754,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0684,SXS,G1144,1,Training,1;2;3,0,,,0051/Lev3,PRIVATE:BBH:0755,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0685,SXS,G1145,1,Training,1;2;3,0,,,0053/Lev3,PRIVATE:BBH:0756,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0686,SXS,G1146,1,Training,1;2;3,0,,,0054/Lev3,PRIVATE:BBH:0757,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0687,SXS,G0647,1,Training,1;2;3,0,,,0055/Lev3,PRIVATE:BBH:0758,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0688,SXS,G1147,1,Training,1;2;3,0,,,0056/Lev3,PRIVATE:BBH:0759,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0689,SXS,G1148,1,Training,1;2;3,0,,,0057/Lev3,PRIVATE:BBH:0760,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0690,SXS,G1149,1,Training,1;2;3,0,,,0058/Lev3,PRIVATE:BBH:0761,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0691,SXS,G1150,1,Training,1;2;3,0,,,0059/Lev3,PRIVATE:BBH:0762,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0692,SXS,G1151,1,Training,1;2;3,0,,,0060/Lev3,PRIVATE:BBH:0763,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0693,SXS,G0647,1,Training,1;2;3,0,,,0061/Lev3,PRIVATE:BBH:0764,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0694,SXS,G1152,1,Training,1;2;3,0,,,0062/Lev3,PRIVATE:BBH:0765,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0695,SXS,G1153,1,Training,1;2;3,0,,,0063/Lev3,PRIVATE:BBH:0766,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0696,SXS,G1154,1,Training,1;2;3,0,,,0064/Lev3,PRIVATE:BBH:0767,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0697,SXS,G1155,1,Training,1;2;3,0,,,0065/Lev3,PRIVATE:BBH:0768,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0698,SXS,G1156,1,Training,1;2;3,0,,,0066/Lev3,PRIVATE:BBH:0769,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0699,SXS,G1157,1,Training,1;2;3,0,,,0067/Lev3,PRIVATE:BBH:0770,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0700,SXS,G1158,1,Training,1;2;3,0,,,0068/Lev3,PRIVATE:BBH:0771,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0701,SXS,G1159,1,Training,1;2;3,0,,,0069/Lev3,PRIVATE:BBH:0772,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0702,SXS,G0439,1,Training,1;2;3,0,,,0070/Lev3,PRIVATE:BBH:0773,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0703,SXS,G0439,1,Training,1;2;3,0,,,0071/Lev3,PRIVATE:BBH:0774,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0704,SXS,G0439,1,Training,1;2;3,0,,,0072/Lev3,PRIVATE:BBH:0775,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0705,SXS,G1160,1,Training,1;2;3,0,,,0073/Lev3,PRIVATE:BBH:0776,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0706,SXS,G1161,1,Training,1;2;3,0,,,0074/Lev3,PRIVATE:BBH:0777,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0707,SXS,G1162,1,Training,1;2;3,0,,,0075/Lev3,PRIVATE:BBH:0778,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0708,SXS,G1163,1,Training,1;2;3,0,,,0077/Lev3,PRIVATE:BBH:0779,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0709,SXS,G1164,1,Training,1;2;3,0,,,0078/Lev3,PRIVATE:BBH:0780,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0710,SXS,G1165,1,Training,1;2;3,0,,,0079/Lev3,PRIVATE:BBH:0781,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0711,SXS,G1166,1,Training,1;2;3,0,,,0080/Lev3,PRIVATE:BBH:0782,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0712,SXS,G1167,1,Training,1;2;3,0,,,0081/Lev3,PRIVATE:BBH:0783,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0713,SXS,G0439,1,Training,1;2;3,0,,,0082/Lev3,PRIVATE:BBH:0784,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0714,SXS,G1168,1,Training,1;2;3,0,,,0083/Lev3,PRIVATE:BBH:0785,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0715,SXS,G1169,1,Training,1;2;3,0,,,0084/Lev3,PRIVATE:BBH:0786,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0716,SXS,G1170,1,Training,1;2;3,0,,,0085/Lev3,PRIVATE:BBH:0787,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0717,SXS,G1171,1,Training,1;2;3,0,,,0086/Lev3,PRIVATE:BBH:0788,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0718,SXS,G1172,1,Training,1;2;3,0,,,0087/Lev3,PRIVATE:BBH:0789,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0719,SXS,G1173,1,Training,1;2;3,0,,,0089/Lev3,PRIVATE:BBH:0790,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0720,SXS,G1174,1,Training,1;2;3,0,,,0090/Lev3,PRIVATE:BBH:0791,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0721,SXS,G1175,1,Training,1;2;3,0,,,0091/Lev3,PRIVATE:BBH:0792,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0722,SXS,G1176,1,Training,1;2;3,0,,,0092/Lev3,PRIVATE:BBH:0793,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0723,SXS,G1177,1,Training,1;2;3,0,,,0094/Lev3,PRIVATE:BBH:0794,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0724,SXS,G1178,1,Training,1;2;3,0,,,0095/Lev3,PRIVATE:BBH:0795,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0725,SXS,G1179,1,Training,1;2;3,0,,,0096/Lev3,PRIVATE:BBH:0796,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0726,SXS,G1180,1,Training,1;2;3,0,,,0097/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0727,SXS,G1181,1,Training,1;2;3,0,,,0098/Lev3,PRIVATE:BBH:0797,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0728,SXS,G1182,1,Training,1;2;3,0,,,0099/Lev3,PRIVATE:BBH:0798,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0729,SXS,G1183,1,Training,1;2;3,0,,,0100/Lev3,PRIVATE:BBH:0799,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0730,SXS,G1184,1,Training,1;2;3,0,,,0102/Lev3,PRIVATE:BBH:0800,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0731,SXS,G1185,1,Training,1;2;3,0,,,0103/Lev3,PRIVATE:BBH:0801,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0732,SXS,G1186,1,Training,1;2;3,0,,,0104/Lev3,PRIVATE:BBH:0802,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0733,SXS,G1187,1,Training,1;2;3,0,,,0105/Lev3,PRIVATE:BBH:0803,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0734,SXS,G1188,1,Training,1;2;3,0,,,0106/Lev3,PRIVATE:BBH:0804,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0735,SXS,G1189,1,Training,1;2;3,0,,,0107/Lev3,PRIVATE:BBH:0805,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0736,SXS,G1190,1,Training,1;2;3,0,,,0109/Lev3,PRIVATE:BBH:0806,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0737,SXS,G1191,1,Training,1;2;3,0,,,0111/Lev3,PRIVATE:BBH:0807,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0738,SXS,G1192,1,Training,1;2;3,0,,,0113/Lev3,PRIVATE:BBH:0808,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0739,SXS,G1193,1,Training,1;2;3,0,,,0115/Lev3,PRIVATE:BBH:0809,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0740,SXS,G1194,1,Training,1;2;3,0,,,0116/Lev3,PRIVATE:BBH:0810,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0741,SXS,G1195,1,Training,1;2;3,0,,,0117/Lev3,PRIVATE:BBH:0811,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0742,SXS,G1196,1,Training,1;2;3,0,,,0118/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0743,SXS,G1197,1,Training,1;2;3,0,,,0119/Lev3,PRIVATE:BBH:0812,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0744,SXS,G1198,1,Training,1;2;3,0,,,0120/Lev3,PRIVATE:BBH:0813,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0745,SXS,G1199,1,Training,1;2;3,0,,,0121/Lev3,PRIVATE:BBH:0814,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0746,SXS,G1200,1,Training,1;2;3,0,,,0122/Lev3,PRIVATE:BBH:0815,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0747,SXS,G1201,1,Training,1;2;3,0,,,0123/Lev3,PRIVATE:BBH:0816,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0748,SXS,G1202,1,Training,1;2;3,0,,,0124/Lev3,PRIVATE:BBH:0817,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0749,SXS,G1203,1,Training,1;2;3,0,,,0126/Lev3,PRIVATE:BBH:0818,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0750,SXS,G1204,1,Training,1;2;3,0,,,0127/Lev3,PRIVATE:BBH:0819,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0751,SXS,G1205,1,Training,1;2;3,0,,,0128/Lev3,PRIVATE:BBH:0820,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0752,SXS,G1206,1,Training,1;2;3,0,,,0129/Lev3,PRIVATE:BBH:0821,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0753,SXS,G1207,1,Training,1;2;3,0,,,0131/Lev3,PRIVATE:BBH:0822,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0754,SXS,G1208,1,Training,1;2;3,0,,,0132/Lev3,PRIVATE:BBH:0823,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0755,SXS,G1209,1,Training,1;2;3,0,,,0133/Lev3,PRIVATE:BBH:0824,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0756,SXS,G1210,1,Training,1;2;3,0,,,0134/Lev3,PRIVATE:BBH:0825,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0757,SXS,G1211,1,Training,1;2;3,0,,,0136/Lev3,PRIVATE:BBH:0826,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0758,SXS,G1212,1,Training,1;2;3,0,,,0137/Lev3,PRIVATE:BBH:0827,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0759,SXS,G1213,1,Training,1;2;3,0,,,0138/Lev3,PRIVATE:BBH:0828,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0760,SXS,G0276,1,Training,1;2;3,0,,,0139/Lev3,PRIVATE:BBH:0829,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0761,SXS,G0439,1,Training,1;2;3,0,,,0140/Lev3,PRIVATE:BBH:0830,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0762,SXS,G1214,1,Training,1;2;3,0,,,0141/Lev3,PRIVATE:BBH:0831,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0763,SXS,G1215,1,Training,1;2;3,0,,,0142/Lev3,PRIVATE:BBH:0832,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0764,SXS,G0679,1,Training,1;2;3,0,,,0143/Lev3,PRIVATE:BBH:0833,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0765,SXS,G1216,1,Training,1;2;3,0,,,0144/Lev3,PRIVATE:BBH:0834,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0766,SXS,G1217,1,Training,1;2;3,0,,,0145/Lev3,PRIVATE:BBH:0835,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0767,SXS,G1218,1,Training,1;2;3,0,,,0146/Lev3,PRIVATE:BBH:0836,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0768,SXS,G1219,1,Training,1;2;3,0,,,0147/Lev3,PRIVATE:BBH:0837,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0769,SXS,G1220,1,Training,1;2;3,0,,,0148/Lev3,PRIVATE:BBH:0838,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0770,SXS,G1221,1,Training,1;2;3,0,,,0149/Lev3,PRIVATE:BBH:0839,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0771,SXS,G1222,1,Training,1;2;3,0,,,0150/Lev3,PRIVATE:BBH:0840,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0772,SXS,G1223,1,Training,1;2;3,0,,,0151/Lev3,PRIVATE:BBH:0841,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0773,SXS,G0276,1,Training,1;2;3,0,,,0152/Lev3,PRIVATE:BBH:0842,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0774,SXS,G0439,1,Training,1;2;3,0,,,0153/Lev3,PRIVATE:BBH:0843,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0775,SXS,G1224,1,Training,1;2;3,0,,,0154/Lev3,PRIVATE:BBH:0844,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0776,SXS,G1225,1,Training,1;2;3,0,,,0155/Lev3,PRIVATE:BBH:0845,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0777,SXS,G1226,1,Training,1;2;3,0,,,0156/Lev3,PRIVATE:BBH:0846,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0778,SXS,G1227,1,Training,1;2;3,0,,,0157/Lev3,PRIVATE:BBH:0847,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0779,SXS,G0679,1,Training,1;2;3,0,,,0158/Lev3,PRIVATE:BBH:0848,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0780,SXS,G1228,1,Training,1;2;3,0,,,0159/Lev3,PRIVATE:BBH:0849,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0781,SXS,G1229,1,Training,1;2;3,0,,,0160/Lev3,PRIVATE:BBH:0850,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0782,SXS,G1230,1,Training,1;2;3,0,,,0161/Lev3,PRIVATE:BBH:0851,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0783,SXS,G1231,1,Training,1;2;3,0,,,0162/Lev3,PRIVATE:BBH:0852,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0784,SXS,G1232,1,Training,1;2;3,0,,,0163/Lev3,PRIVATE:BBH:0853,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0785,SXS,G1233,1,Training,1;2;3,0,,,0164/Lev3,PRIVATE:BBH:0854,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0786,SXS,G1234,1,Training,1;2;3,0,,,0165/Lev3,PRIVATE:BBH:0855,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0787,SXS,G1235,1,Training,1;2;3,0,,,0166/Lev3,PRIVATE:BBH:0856,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0788,SXS,G1236,1,Training,1;2;3,0,,,0167/Lev3,PRIVATE:BBH:0857,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0789,SXS,G1237,1,Training,1;2;3,0,,,0168/Lev3,PRIVATE:BBH:0858,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0790,SXS,G1238,1,Training,1;2;3,0,,,0169/Lev3,PRIVATE:BBH:0859,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0791,SXS,G1239,1,Training,1;2;3,0,,,0170/Lev3,PRIVATE:BBH:0860,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0792,SXS,G1240,1,Training,1;2;3,0,,,0171/Lev3,PRIVATE:BBH:0861,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0793,SXS,G1241,1,Training,1;2;3,0,,,0172/Lev3,PRIVATE:BBH:0862,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0794,SXS,G1242,1,Training,1;2;3,0,,,0173/Lev3,PRIVATE:BBH:0863,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0795,SXS,G1243,1,Training,1;2;3,0,,,0174/Lev3,PRIVATE:BBH:0864,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0796,SXS,G1244,1,Training,1;2;3,0,,,0175/Lev3,PRIVATE:BBH:0865,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0797,SXS,G1245,1,Training,1;2;3,0,,,0176/Lev3,PRIVATE:BBH:0866,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0798,SXS,G1246,1,Training,1;2;3,0,,,0177/Lev3,PRIVATE:BBH:0867,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0799,SXS,G1247,1,Training,1;2;3,0,,,0178/Lev3,PRIVATE:BBH:0868,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0800,SXS,G1248,1,Training,1;2;3,0,,,0179/Lev3,PRIVATE:BBH:0869,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0801,SXS,G1249,1,Training,1;2;3,0,,,0180/Lev3,PRIVATE:BBH:0870,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0802,SXS,G1250,1,Training,1;2;3,0,,,0181/Lev3,PRIVATE:BBH:0871,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0803,SXS,G1251,1,Training,1;2;3,0,,,0182/Lev3,PRIVATE:BBH:0872,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0804,SXS,G1252,1,Training,1;2;3,0,,,0183/Lev3,PRIVATE:BBH:0873,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0805,SXS,G1253,1,Training,1;2;3,0,,,0184/Lev3,PRIVATE:BBH:0874,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0806,SXS,G1254,1,Training,1;2;3,0,,,0185/Lev3,PRIVATE:BBH:0875,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0807,SXS,G1255,1,Training,1;2;3,0,,,0186/Lev3,PRIVATE:BBH:0876,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0808,SXS,G1256,1,Training,1;2;3,0,,,0187/Lev3,PRIVATE:BBH:0877,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0809,SXS,G1257,1,Training,1;2;3,0,,,0188/Lev3,PRIVATE:BBH:0878,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0810,SXS,G0276,1,Training,1;2;3,0,,,0189/Lev3,PRIVATE:BBH:0879,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0811,SXS,G1258,1,Training,1;2;3,0,,,0191/Lev3,PRIVATE:BBH:0880,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0812,SXS,G1259,1,Training,1;2;3,0,,,0193/Lev3,PRIVATE:BBH:0881,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0813,SXS,G1260,1,Training,1;2;3,0,,,0194/Lev3,PRIVATE:BBH:0882,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0814,SXS,G1261,1,Training,1;2;3,0,,,0195/Lev3,PRIVATE:BBH:0883,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0815,SXS,G1262,1,Training,1;2;3,0,,,0196/Lev3,PRIVATE:BBH:0884,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0816,SXS,G0276,1,Training,1;2;3,0,,,0197/Lev3,PRIVATE:BBH:0885,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0817,SXS,G0439,1,Training,1;2;3,0,,,0198/Lev3,PRIVATE:BBH:0886,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0818,SXS,G1263,1,Training,1;2;3,0,,,0199/Lev3,PRIVATE:BBH:0887,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0819,SXS,G1264,1,Training,1;2;3,0,,,0200/Lev3,PRIVATE:BBH:0888,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0820,SXS,G1265,1,Training,1;2;3,0,,,0201/Lev3,PRIVATE:BBH:0889,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0821,SXS,G1266,1,Training,1;2;3,0,,,0202/Lev3,PRIVATE:BBH:0890,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0822,SXS,G1267,1,Training,1;2;3,0,,,0203/Lev3,PRIVATE:BBH:0891,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0823,SXS,G1268,1,Training,1;2;3,0,,,0204/Lev3,PRIVATE:BBH:0892,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0824,SXS,G1269,1,Training,1;2;3,0,,,0205/Lev3,PRIVATE:BBH:0893,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0825,SXS,G0276,1,Training,1;2;3,0,,,0206/Lev3,PRIVATE:BBH:0894,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0826,SXS,G1102,1,Training,1;2;3,0,,,0208/Lev3,PRIVATE:BBH:0895,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0827,SXS,G1163,1,Training,1;2;3,0,,,0209/Lev3,PRIVATE:BBH:0896,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0708); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0828,SXS,G1270,1,Training,1;2;3,0,,,0210/Lev3,PRIVATE:BBH:0897,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0829,SXS,G1164,1,Training,1;2;3,0,,,0211/Lev3,PRIVATE:BBH:0898,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0830,SXS,G1165,1,Training,1;2;3,0,,,0212/Lev3,PRIVATE:BBH:0899,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0831,SXS,G1104,1,Training,1;2;3,0,,,0213/Lev3,PRIVATE:BBH:0900,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0832,SXS,,0,Not included,,2,,,0214/Lev3,PRIVATE:BBH:0901,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0833,SXS,G1271,1,Training,1;2;3,0,,,0215/Lev3,PRIVATE:BBH:0902,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0834,SXS,G0276,1,Training,1;2;3,0,,,0216/Lev3,PRIVATE:BBH:0903,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0835,SXS,G0439,1,Training,1;2;3,0,,,0217/Lev3,PRIVATE:BBH:0904,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0836,SXS,G1214,1,Training,1;2;3,0,,,0218/Lev3,PRIVATE:BBH:0905,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0837,SXS,G1272,1,Training,1;2;3,0,,,0219/Lev3,PRIVATE:BBH:0906,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0838,SXS,G0679,1,Training,1;2;3,0,,,0220/Lev3,PRIVATE:BBH:0907,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0839,SXS,G1216,1,Training,1;2;3,0,,,0221/Lev3,PRIVATE:BBH:0908,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0840,SXS,G1273,1,Training,1;2;3,0,,,0222/Lev3,PRIVATE:BBH:0909,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0841,SXS,G1274,1,Training,1;2;3,0,,,0223/Lev3,PRIVATE:BBH:0910,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0842,SXS,G1275,1,Training,1;2;3,0,,,0224/Lev3,PRIVATE:BBH:0911,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0843,SXS,G1220,1,Training,1;2;3,0,,,0225/Lev3,PRIVATE:BBH:0912,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0769); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0844,SXS,G1276,1,Training,1;2;3,0,,,0226/Lev3,PRIVATE:BBH:0913,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0845,SXS,G1277,1,Training,1;2;3,0,,,0227/Lev3,PRIVATE:BBH:0914,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0846,SXS,G1278,1,Training,1;2;3,0,,,0228/Lev3,PRIVATE:BBH:0915,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0847,SXS,G1279,1,Training,1;2;3,0,,,0229/Lev3,PRIVATE:BBH:0916,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0848,SXS,G1280,1,Training,1;2;3,0,,,0230/Lev3,PRIVATE:BBH:0917,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0849,SXS,G1281,1,Training,1;2;3,0,,,0231/Lev3,PRIVATE:BBH:0918,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0850,SXS,G1282,1,Training,1;2;3,0,,,0232/Lev3,PRIVATE:BBH:0919,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0851,SXS,G1283,1,Training,1;2;3,0,,,0233/Lev3,PRIVATE:BBH:0920,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0852,SXS,G1284,1,Training,1;2;3,0,,,0234/Lev3,PRIVATE:BBH:0921,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0853,SXS,G1285,1,Training,1;2;3,0,,,0235/Lev3,PRIVATE:BBH:0922,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0854,SXS,G1286,1,Training,1;2;3,0,,,0236/Lev3,PRIVATE:BBH:0923,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0855,SXS,G1287,1,Training,1;2;3,0,,,0237/Lev3,PRIVATE:BBH:0924,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0856,SXS,G1288,1,Training,1;2;3,0,,,0239/Lev3,PRIVATE:BBH:0925,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0857,SXS,G1289,1,Training,1;2;3,0,,,0241/Lev3,PRIVATE:BBH:0926,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0858,SXS,G1290,1,Training,1;2;3,0,,,0243/Lev3,PRIVATE:BBH:0927,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0859,SXS,G1291,1,Training,1;2;3,0,,,0244/Lev3,PRIVATE:BBH:0928,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0860,SXS,G1292,1,Training,1;2;3,0,,,0245/Lev3,PRIVATE:BBH:0929,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0861,SXS,G1293,1,Training,1;2;3,0,,,0246/Lev3,PRIVATE:BBH:0930,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0862,SXS,G1294,1,Training,1;2;3,0,,,0247/Lev3,PRIVATE:BBH:0931,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0863,SXS,G1295,1,Training,1;2;3,0,,,0248/Lev3,PRIVATE:BBH:0932,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0864,SXS,G1296,1,Training,1;2;3,0,,,0249/Lev3,PRIVATE:BBH:0933,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0865,SXS,G1297,1,Training,1;2;3,0,,,0250/Lev3,PRIVATE:BBH:0934,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0866,SXS,G1298,1,Training,1;2;3,0,,,0251/Lev3,PRIVATE:BBH:0935,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0867,SXS,G1299,1,Training,1;2;3,0,,,0252/Lev3,PRIVATE:BBH:0936,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0868,SXS,G1300,1,Training,1;2;3,0,,,0253/Lev3,PRIVATE:BBH:0937,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0869,SXS,G1301,1,Training,1;2;3,0,,,0254/Lev3,PRIVATE:BBH:0938,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0870,SXS,G1302,1,Training,1;2;3,0,,,0255/Lev3,PRIVATE:BBH:0939,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0871,SXS,G1303,1,Training,1;2;3,0,,,0256/Lev3,PRIVATE:BBH:0940,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0872,SXS,G1304,1,Training,1;2;3,0,,,0257/Lev3,PRIVATE:BBH:0941,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0873,SXS,G1305,1,Training,1;2;3,0,,,0258/Lev3,PRIVATE:BBH:0942,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0874,SXS,G1306,1,Training,1;2;3,0,,,0259/Lev3,PRIVATE:BBH:0943,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0875,SXS,G1307,1,Training,1;2;3,0,,,0260/Lev3,PRIVATE:BBH:0944,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0876,SXS,G1308,1,Training,1;2;3,0,,,0261/Lev3,PRIVATE:BBH:0945,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0877,SXS,G1309,1,Training,1;2;3,0,,,0262/Lev3,PRIVATE:BBH:0946,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0878,SXS,G1310,1,Training,1;2;3,0,,,0263/Lev3,PRIVATE:BBH:0947,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0879,SXS,G1311,1,Training,1;2;3,0,,,0265/Lev3,PRIVATE:BBH:0948,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0880,SXS,G1312,1,Training,1;2;3,0,,,0266/Lev3,PRIVATE:BBH:0949,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0881,SXS,G1313,1,Training,1;2;3,0,,,0267/Lev3,PRIVATE:BBH:0950,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0882,SXS,G1314,1,Training,1;2;3,0,,,0268/Lev3,PRIVATE:BBH:0951,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0883,SXS,G1315,1,Training,1;2;3,0,,,0269/Lev3,PRIVATE:BBH:0952,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0884,SXS,G1316,1,Training,1;2;3,0,,,0270/Lev3,PRIVATE:BBH:0953,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0885,SXS,G1317,1,Training,1;2;3,0,,,0271/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0886,SXS,G1318,1,Training,1;2;3,0,,,0274/Lev3,PRIVATE:BBH:0954,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0887,SXS,G1319,1,Training,1;2;3,0,,,0275/Lev3,PRIVATE:BBH:0955,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0888,SXS,G1320,1,Training,1;2;3,0,,,0276/Lev3,PRIVATE:BBH:0956,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0889,SXS,G1321,1,Training,1;2;3,0,,,0277/Lev3,PRIVATE:BBH:0957,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0890,SXS,G1322,1,Training,1;2;3,0,,,0278/Lev3,PRIVATE:BBH:0958,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0891,SXS,G1323,1,Training,1;2;3,0,,,0279/Lev3,PRIVATE:BBH:0959,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0892,SXS,G1324,1,Training,1;2;3,0,,,0280/Lev3,PRIVATE:BBH:0960,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0893,SXS,G1325,1,Training,1;2;3,0,,,0281/Lev3,PRIVATE:BBH:0961,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0894,SXS,G1326,1,Training,1;2;3,0,,,0282/Lev3,PRIVATE:BBH:0962,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0895,SXS,G1327,1,Training,1;2;3,0,,,0283/Lev3,PRIVATE:BBH:0963,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0896,SXS,G1328,1,Training,1;2;3,0,,,0284/Lev3,PRIVATE:BBH:0964,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0897,SXS,G1329,1,Training,1;2;3,0,,,0285/Lev3,PRIVATE:BBH:0965,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0898,SXS,G1330,1,Training,1;2;3,0,,,0286/Lev3,PRIVATE:BBH:0966,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0899,SXS,G1331,1,Training,1;2;3,0,,,0287/Lev3,PRIVATE:BBH:0967,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0900,SXS,G1332,1,Training,1;2;3,0,,,0288/Lev3,PRIVATE:BBH:0968,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0901,SXS,G1333,1,Training,1;2;3,0,,,0289/Lev3,PRIVATE:BBH:0969,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0902,SXS,G1334,1,Training,1;2;3,0,,,0290/Lev3,PRIVATE:BBH:0970,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0903,SXS,G1335,1,Training,1;2;3,0,,,0291/Lev3,PRIVATE:BBH:0971,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0904,SXS,G1336,1,Training,1;2;3,0,,,0292/Lev3,PRIVATE:BBH:0972,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0905,SXS,G1337,1,Training,1;2;3,0,,,0293/Lev3,PRIVATE:BBH:0973,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0906,SXS,G1338,1,Training,1;2;3,0,,,0294/Lev3,PRIVATE:BBH:0974,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0907,SXS,G1339,1,Training,1;2;3,0,,,0295/Lev3,PRIVATE:BBH:0975,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0908,SXS,G1340,1,Training,1;2;3,0,,,0296/Lev3,PRIVATE:BBH:0976,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0909,SXS,G1341,1,Training,1;2;3,0,,,0297/Lev3,PRIVATE:BBH:0977,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0910,SXS,G1342,1,Training,1;2;3,0,,,0298/Lev3,PRIVATE:BBH:0978,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0911,SXS,G1343,1,Training,1;2;3,0,,,0299/Lev3,PRIVATE:BBH:0979,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0912,SXS,G1344,1,Training,1;2;3,0,,,0300/Lev3,PRIVATE:BBH:0980,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0913,SXS,G0439,1,Training,1;2;3,0,,,0301/Lev3,PRIVATE:BBH:0981,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0914,SXS,G1345,1,Training,1;2;3,0,,,0302/Lev3,PRIVATE:BBH:0982,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0915,SXS,G1346,1,Training,1;2;3,0,,,0303/Lev3,PRIVATE:BBH:0983,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0916,SXS,G1347,1,Training,1;2;3,0,,,0304/Lev3,PRIVATE:BBH:0984,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0917,SXS,G1348,1,Training,1;2;3,0,,,0305/Lev3,PRIVATE:BBH:0985,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0918,SXS,G1349,1,Training,1;2;3,0,,,0306/Lev3,PRIVATE:BBH:0986,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0919,SXS,G1350,1,Training,1;2;3,0,,,0307/Lev3,PRIVATE:BBH:0987,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0920,SXS,G1351,1,Training,1;2;3,0,,,0308/Lev3,PRIVATE:BBH:0988,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0921,SXS,G0439,1,Training,1;2;3,0,,,0309/Lev3,PRIVATE:BBH:0989,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0922,SXS,G1352,1,Training,1;2;3,0,,,0310/Lev3,PRIVATE:BBH:0990,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0923,SXS,G1353,1,Training,1;2;3,0,,,0311/Lev3,PRIVATE:BBH:0991,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0924,SXS,G1354,1,Training,1;2;3,0,,,0312/Lev3,PRIVATE:BBH:0992,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0925,SXS,G0679,1,Training,1;2;3,0,,,0313/Lev3,PRIVATE:BBH:0993,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0926,SXS,G1355,1,Training,1;2;3,0,,,0314/Lev3,PRIVATE:BBH:0994,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0927,SXS,G1356,1,Training,1;2;3,0,,,0315/Lev3,PRIVATE:BBH:0995,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0928,SXS,G1357,1,Training,1;2;3,0,,,0316/Lev3,PRIVATE:BBH:0996,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0929,SXS,G1358,1,Training,1;2;3,0,,,0317/Lev3,PRIVATE:BBH:0997,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0930,SXS,G1359,1,Training,1;2;3,0,,,0318/Lev3,PRIVATE:BBH:0998,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0931,SXS,G0439,1,Training,1;2;3,0,,,0319/Lev3,PRIVATE:BBH:0999,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0932,SXS,G1360,1,Training,1;2;3,0,,,0320/Lev3,PRIVATE:BBH:1000,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0933,SXS,G1361,1,Training,1;2;3,0,,,0321/Lev3,PRIVATE:BBH:1001,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0934,SXS,G1362,1,Training,1;2;3,0,,,0322/Lev3,PRIVATE:BBH:1002,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0935,SXS,G1363,1,Training,1;2;3,0,,,0323/Lev3,PRIVATE:BBH:1003,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0936,SXS,G1364,1,Training,1;2;3,0,,,0324/Lev3,PRIVATE:BBH:1004,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0937,SXS,G1365,1,Training,1;2;3,0,,,0325/Lev3,PRIVATE:BBH:1005,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0938,SXS,G1366,1,Training,1;2;3,0,,,0326/Lev3,PRIVATE:BBH:1006,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0939,SXS,G1367,1,Training,1;2;3,0,,,0327/Lev3,PRIVATE:BBH:1007,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0940,SXS,G1368,1,Training,1;2;3,0,,,0328/Lev3,PRIVATE:BBH:1008,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0941,SXS,G1369,1,Training,1;2;3,0,,,0329/Lev3,PRIVATE:BBH:1009,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0942,SXS,G1370,1,Training,1;2;3,0,,,0330/Lev3,PRIVATE:BBH:1010,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0943,SXS,G1371,1,Training,1;2;3,0,,,0331/Lev3,PRIVATE:BBH:1011,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0944,SXS,G1372,1,Training,1;2;3,0,,,0332/Lev3,PRIVATE:BBH:1012,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0945,SXS,G1373,1,Training,1;2;3,0,,,0333/Lev3,PRIVATE:BBH:1013,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0946,SXS,G1374,1,Training,1;2;3,0,,,0334/Lev3,PRIVATE:BBH:1014,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0947,SXS,G1375,1,Training,1;2;3,0,,,0335/Lev3,PRIVATE:BBH:1015,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0948,SXS,G1376,1,Training,1;2;3,0,,,0336/Lev3,PRIVATE:BBH:1016,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0949,SXS,G1377,1,Training,1;2;3,0,,,0337/Lev3,PRIVATE:BBH:1017,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0950,SXS,G1378,1,Training,1;2;3,0,,,0338/Lev3,PRIVATE:BBH:1018,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0951,SXS,G1379,1,Training,1;2;3,0,,,0339/Lev3,PRIVATE:BBH:1019,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0952,SXS,G1380,1,Training,1;2;3,0,,,0340/Lev3,PRIVATE:BBH:1020,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0953,SXS,G1381,1,Training,1;2;3,0,,,0341/Lev3,PRIVATE:BBH:1021,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0954,SXS,G1382,1,Training,1;2;3,0,,,0342/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0955,SXS,G1383,1,Training,1;2;3,0,,,0343/Lev3,PRIVATE:BBH:1022,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0956,SXS,G1384,1,Training,1;2;3,0,,,0344/Lev3,PRIVATE:BBH:1023,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0957,SXS,G1385,1,Training,1;2;3,0,,,0345/Lev3,PRIVATE:BBH:1024,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0958,SXS,G1386,1,Training,1;2;3,0,,,0346/Lev3,PRIVATE:BBH:1025,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0959,SXS,G1387,1,Training,1;2;3,0,,,0347/Lev3,PRIVATE:BBH:1026,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0960,SXS,G1388,1,Training,1;2;3,0,,,0348/Lev3,PRIVATE:BBH:1027,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0961,SXS,G0439,1,Training,1;2;3,0,,,0349/Lev3,PRIVATE:BBH:1028,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0962,SXS,G1389,1,Training,1;2;3,0,,,0350/Lev3,PRIVATE:BBH:1029,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0963,SXS,G1390,1,Training,1;2;3,0,,,0351/Lev3,PRIVATE:BBH:1030,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0964,SXS,G1391,1,Training,1;2;3,0,,,0352/Lev3,PRIVATE:BBH:1031,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0965,SXS,G1392,1,Training,1;2;3,0,,,0353/Lev3,PRIVATE:BBH:1032,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0966,SXS,G1393,1,Training,1;2;3,0,,,0354/Lev3,PRIVATE:BBH:1033,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0967,SXS,G1394,1,Training,1;2;3,0,,,0355/Lev3,PRIVATE:BBH:1034,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0968,SXS,G1395,1,Training,1;2;3,0,,,0356/Lev3,PRIVATE:BBH:1035,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0969,SXS,G1396,1,Training,1;2;3,0,,,0357/Lev3,PRIVATE:BBH:1036,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0970,SXS,G1397,1,Training,1;2;3,0,,,0358/Lev3,PRIVATE:BBH:1037,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0971,SXS,G0439,1,Training,1;2;3,0,,,0359/Lev3,PRIVATE:BBH:1038,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0972,SXS,G1398,1,Training,1;2;3,0,,,0360/Lev3,PRIVATE:BBH:1039,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0973,SXS,G0679,1,Training,1;2;3,0,,,0361/Lev3,PRIVATE:BBH:1040,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0974,SXS,G1399,1,Training,1;2;3,0,,,0362/Lev3,PRIVATE:BBH:1041,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0975,SXS,G1400,1,Training,1;2;3,0,,,0363/Lev3,PRIVATE:BBH:1042,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0976,SXS,G1401,1,Training,1;2;3,0,,,0364/Lev3,PRIVATE:BBH:1043,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0977,SXS,G1402,1,Training,1;2;3,0,,,0365/Lev3,PRIVATE:BBH:1044,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0978,SXS,G1403,1,Training,1;2;3,0,,,0366/Lev3,PRIVATE:BBH:1045,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0979,SXS,G0439,1,Training,1;2;3,0,,,0368/Lev3,PRIVATE:BBH:1046,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0980,SXS,G1404,1,Training,1;2;3,0,,,0369/Lev3,PRIVATE:BBH:1047,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0981,SXS,G1164,1,Training,1;2;3,0,,,0370/Lev3,PRIVATE:BBH:1048,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0982,SXS,G1106,1,Training,1;2;3,0,,,0371/Lev3,PRIVATE:BBH:1049,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0983,SXS,G1169,1,Training,1;2;3,0,,,0372/Lev3,PRIVATE:BBH:1050,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0984,SXS,G1405,1,Training,1;2;3,0,,,0373/Lev3,PRIVATE:BBH:1051,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0985,SXS,G1111,1,Training,1;2;3,0,,,0374/Lev3,PRIVATE:BBH:1052,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0646, SXS-0647); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished."
SXS-0986,SXS,G1406,1,Training,1;2;3,0,,,0375/Lev3,PRIVATE:BBH:1053,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0987,SXS,G0439,1,Training,1;2;3,0,,,0376/Lev3,PRIVATE:BBH:1054,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0988,SXS,G1407,1,Training,1;2;3,0,,,0377/Lev3,PRIVATE:BBH:1055,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0989,SXS,G1346,1,Training,1;2;3,0,,,0378/Lev3,PRIVATE:BBH:1056,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0990,SXS,G1347,1,Training,1;2;3,0,,,0379/Lev3,PRIVATE:BBH:1057,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0991,SXS,G1408,1,Training,1;2;3,0,,,0380/Lev3,PRIVATE:BBH:1058,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0992,SXS,G1409,1,Training,1;2;3,0,,,0381/Lev3,PRIVATE:BBH:1059,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0993,SXS,G1410,1,Training,1;2;3,0,,,0382/Lev3,PRIVATE:BBH:1060,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0994,SXS,G1411,1,Training,1;2;3,0,,,0383/Lev3,PRIVATE:BBH:1061,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0995,SXS,G1412,1,Training,1;2;3,0,,,1000/Lev3,PRIVATE:BBH:1062,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0996,SXS,G1413,1,Training,1;2;3,0,,,1001/Lev3,PRIVATE:BBH:1063,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0997,SXS,G1414,1,Training,1;2;3,0,,,1002/Lev3,PRIVATE:BBH:1064,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0998,SXS,G1415,1,Training,1;2;3,0,,,1003/Lev3,PRIVATE:BBH:1065,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-0999,SXS,G1416,1,Training,1;2;3,0,,,1004/Lev3,PRIVATE:BBH:1066,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1000,SXS,G1417,1,Training,1;2;3,0,,,1005/Lev3,PRIVATE:BBH:1067,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1001,SXS,G1418,1,Training,1;2;3,0,,,1006/Lev3,PRIVATE:BBH:1068,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1002,SXS,G1419,1,Training,1;2;3,0,,,1007/Lev3,PRIVATE:BBH:1069,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1003,SXS,G1420,1,Training,1;2;3,0,,,1008/Lev3,PRIVATE:BBH:1070,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1004,SXS,G1421,1,Training,1;2;3,0,,,1009/Lev3,PRIVATE:BBH:1071,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1005,SXS,G1422,1,Training,1;2;3,0,,,1010/Lev3,PRIVATE:BBH:1072,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1006,SXS,G1423,1,Training,1;2;3,0,,,1012/Lev3,PRIVATE:BBH:1073,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1007,SXS,G1424,1,Training,1;2;3,0,,,1013/Lev3,PRIVATE:BBH:1074,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1008,SXS,G1425,1,Training,1;2;3,0,,,1014/Lev3,PRIVATE:BBH:1075,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1009,SXS,G1426,1,Training,1;2;3,0,,,1015/Lev3,PRIVATE:BBH:1076,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1010,SXS,G1427,1,Training,1;2;3,0,,,1016/Lev3,PRIVATE:BBH:1077,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1011,SXS,G1428,1,Training,1;2;3,0,,,1017/Lev3,PRIVATE:BBH:1078,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1012,SXS,G1429,1,Training,1;2;3,0,,,1018/Lev3,PRIVATE:BBH:1079,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1013,SXS,G1430,1,Training,1;2;3,0,,,1019/Lev3,PRIVATE:BBH:1080,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1014,SXS,G1431,1,Training,1;2;3,0,,,1020/Lev3,PRIVATE:BBH:1081,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1015,SXS,G1432,1,Training,1;2;3,0,,,1021/Lev3,PRIVATE:BBH:1082,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1016,SXS,G1433,1,Training,1;2;3,0,,,1022/Lev3,PRIVATE:BBH:1083,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1017,SXS,G1434,1,Training,1;2;3,0,,,1023/Lev3,PRIVATE:BBH:1084,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1018,SXS,G1435,1,Training,1;2;3,0,,,1024/Lev3,PRIVATE:BBH:1085,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1019,SXS,G1436,1,Training,1;2;3,0,,,1025/Lev3,PRIVATE:BBH:1086,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1020,SXS,G1437,1,Training,1;2;3,0,,,1026/Lev3,PRIVATE:BBH:1087,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1021,SXS,G1438,1,Training,1;2;3,0,,,1027/Lev3,PRIVATE:BBH:1088,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1022,SXS,G1439,1,Training,1;2;3,0,,,1028/Lev3,PRIVATE:BBH:1089,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1023,SXS,G1440,1,Training,1;2;3,0,,,1029/Lev3,PRIVATE:BBH:1090,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1024,SXS,G1441,1,Training,1;2;3,0,,,1030/Lev3,PRIVATE:BBH:1091,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1025,SXS,G1442,1,Training,1;2;3,0,,,1031/Lev3,PRIVATE:BBH:1092,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1026,SXS,G1443,1,Training,1;2;3,0,,,1032/Lev3,PRIVATE:BBH:1093,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1027,SXS,G1444,1,Training,1;2;3,0,,,1033/Lev3,PRIVATE:BBH:1094,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1028,SXS,G1445,1,Training,1;2;3,0,,,1034/Lev3,PRIVATE:BBH:1095,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1029,SXS,G1446,1,Training,1;2;3,0,,,1035/Lev3,PRIVATE:BBH:1096,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1030,SXS,G1447,1,Training,1;2;3,0,,,1036/Lev3,PRIVATE:BBH:1097,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1031,SXS,G1448,1,Training,1;2;3,0,,,1037/Lev3,PRIVATE:BBH:1098,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1032,SXS,G1449,1,Training,1;2;3,0,,,1038/Lev3,PRIVATE:BBH:1099,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1033,SXS,G1450,1,Training,1;2;3,0,,,1039/Lev3,PRIVATE:BBH:1100,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1034,SXS,G1451,1,Training,1;2;3,0,,,1040/Lev3,PRIVATE:BBH:1101,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1035,SXS,G1452,1,Training,1;2;3,0,,,1041/Lev3,PRIVATE:BBH:1102,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1036,SXS,G1453,1,Training,1;2;3,0,,,1042/Lev3,PRIVATE:BBH:1103,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1037,SXS,G1454,1,Training,1;2;3,0,,,1043/Lev3,PRIVATE:BBH:1104,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1038,SXS,G1455,1,Training,1;2;3,0,,,1044/Lev3,PRIVATE:BBH:1105,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1039,SXS,G1456,1,Training,1;2;3,0,,,1045/Lev3,PRIVATE:BBH:1106,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1040,SXS,G1457,1,Training,1;2;3,0,,,1046/Lev3,PRIVATE:BBH:1107,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1041,SXS,G1458,1,Training,1;2;3,0,,,1047/Lev3,PRIVATE:BBH:1108,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1042,SXS,G1459,1,Training,1;2;3,0,,,1048/Lev3,PRIVATE:BBH:1109,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1043,SXS,G1460,1,Training,1;2;3,0,,,1049/Lev3,PRIVATE:BBH:1110,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1044,SXS,G1461,1,Training,1;2;3,0,,,1050/Lev3,PRIVATE:BBH:1111,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1045,SXS,G1462,1,Training,1;2;3,0,,,1051/Lev3,PRIVATE:BBH:1112,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1046,SXS,G1463,1,Training,1;2;3,0,,,1052/Lev3,PRIVATE:BBH:1113,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1047,SXS,G1464,1,Training,1;2;3,0,,,1053/Lev3,PRIVATE:BBH:1114,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1048,SXS,G1465,1,Training,1;2;3,0,,,1054/Lev3,PRIVATE:BBH:1115,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1049,SXS,G1466,1,Training,1;2;3,0,,,1055/Lev3,PRIVATE:BBH:1116,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1050,SXS,G1467,1,Training,1;2;3,0,,,1056/Lev3,PRIVATE:BBH:1117,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1051,SXS,G1468,1,Training,1;2;3,0,,,1057/Lev3,PRIVATE:BBH:1118,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1052,SXS,G1469,1,Training,1;2;3,0,,,1058/Lev3,PRIVATE:BBH:1119,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1053,SXS,G1470,1,Training,1;2;3,0,,,1059/Lev3,PRIVATE:BBH:1120,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1054,SXS,G1471,1,Training,1;2;3,0,,,1060/Lev3,PRIVATE:BBH:1121,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1055,SXS,G1472,1,Training,1;2;3,0,,,1061/Lev3,PRIVATE:BBH:1122,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1056,SXS,G1473,1,Training,1;2;3,0,,,1063/Lev3,PRIVATE:BBH:1123,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1057,SXS,G1474,1,Training,1;2;3,0,,,1064/Lev3,PRIVATE:BBH:1124,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1058,SXS,G1475,1,Training,1;2;3,0,,,1065/Lev3,PRIVATE:BBH:1125,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1059,SXS,G1476,1,Training,1;2;3,0,,,1066/Lev3,PRIVATE:BBH:1126,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1060,SXS,G1477,1,Training,1;2;3,0,,,1067/Lev3,PRIVATE:BBH:1127,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1061,SXS,G1478,1,Training,1;2;3,0,,,1068/Lev3,PRIVATE:BBH:1128,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1062,SXS,G1479,1,Training,1;2;3,0,,,1069/Lev3,PRIVATE:BBH:1129,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1063,SXS,G1480,1,Training,1;2;3,0,,,1070/Lev3,PRIVATE:BBH:1130,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1064,SXS,G1481,1,Training,1;2;3,0,,,1071/Lev3,PRIVATE:BBH:1131,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1065,SXS,G1482,1,Training,1;2;3,0,,,1072/Lev3,PRIVATE:BBH:1132,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1066,SXS,G1483,1,Training,1;2;3,0,,,1073/Lev3,PRIVATE:BBH:1133,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1067,SXS,G1484,1,Training,1;2;3,0,,,1074/Lev3,PRIVATE:BBH:1134,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1068,SXS,G1485,1,Training,1;2;3,0,,,1075/Lev3,PRIVATE:BBH:1135,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1069,SXS,G1486,1,Training,1;2;3,0,,,1076/Lev3,PRIVATE:BBH:1136,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1070,SXS,G1487,1,Training,1;2;3,0,,,1077/Lev3,PRIVATE:BBH:1137,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1071,SXS,G1488,1,Training,1;2;3,0,,,1078/Lev3,PRIVATE:BBH:1138,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1072,SXS,G1489,1,Training,1;2;3,0,,,1079/Lev3,PRIVATE:BBH:1139,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1073,SXS,G1490,1,Training,1;2;3,0,,,1080/Lev3,PRIVATE:BBH:1140,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1074,SXS,G1491,1,Training,1;2;3,0,,,1081/Lev3,PRIVATE:BBH:1141,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1075,SXS,G1492,1,Training,1;2;3,0,,,1082/Lev3,PRIVATE:BBH:1142,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1076,SXS,G1493,1,Training,1;2;3,0,,,1083/Lev3,PRIVATE:BBH:1143,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1077,SXS,G1494,1,Training,1;2;3,0,,,1084/Lev3,PRIVATE:BBH:1144,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1078,SXS,G1495,1,Training,1;2;3,0,,,1085/Lev3,PRIVATE:BBH:1145,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1079,SXS,G1496,1,Training,1;2;3,0,,,1086/Lev3,PRIVATE:BBH:1146,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1080,SXS,G1497,1,Training,1;2;3,0,,,1087/Lev3,PRIVATE:BBH:1147,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1081,SXS,G1498,1,Training,1;2;3,0,,,1088/Lev3,PRIVATE:BBH:1148,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1082,SXS,G1499,1,Training,1;2;3,0,,,1089/Lev3,PRIVATE:BBH:1149,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1083,SXS,G1500,1,Training,1;2;3,0,,,1090/Lev3,PRIVATE:BBH:1150,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1084,SXS,G1501,1,Training,1;2;3,0,,,1091/Lev3,PRIVATE:BBH:1151,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1085,SXS,G1502,1,Training,1;2;3,0,,,1092/Lev3,PRIVATE:BBH:1152,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1086,SXS,G1503,1,Training,1;2;3,0,,,1093/Lev3,PRIVATE:BBH:1153,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1087,SXS,G1504,1,Training,1;2;3,0,,,1094/Lev3,PRIVATE:BBH:1154,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1088,SXS,G1505,1,Training,1;2;3,0,,,1095/Lev3,PRIVATE:BBH:1155,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1089,SXS,G1506,1,Training,1;2;3,0,,,1096/Lev3,PRIVATE:BBH:1156,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1090,SXS,G1507,1,Training,1;2;3,0,,,1097/Lev3,PRIVATE:BBH:1157,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1091,SXS,G1508,1,Training,1;2;3,0,,,1098/Lev3,PRIVATE:BBH:1158,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1092,SXS,G1509,1,Training,1;2;3,0,,,1099/Lev3,PRIVATE:BBH:1159,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1093,SXS,G0439,1,Training,1;2;3,0,,,2001/Lev3,PRIVATE:BBH:1160,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1094,SXS,G0439,1,Training,1;2;3,0,,,2002/Lev3,PRIVATE:BBH:1161,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1095,SXS,G1510,1,Training,1;2;3,0,,,2003/Lev3,PRIVATE:BBH:1162,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1096,SXS,G1511,1,Training,1;2;3,0,,,2005/Lev3,PRIVATE:BBH:1163,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1097,SXS,G0439,1,Training,1;2;3,0,,,2008/Lev3,PRIVATE:BBH:1164,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1098,SXS,G0439,1,Training,1;2;3,0,,,2009/Lev3,PRIVATE:BBH:1165,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1099,SXS,G1512,1,Training,1;2;3,0,,,2010/Lev3,PRIVATE:BBH:1166,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1100,SXS,G1513,1,Training,1;2;3,0,,,2011/Lev3,PRIVATE:BBH:1167,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1101,SXS,G1013,1,Training,1;2;3,0,,,000/Lev3,PRIVATE:BBH:0549,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0534); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1102,SXS,G1013,1,Training,1;2;3,0,,,001/Lev3,PRIVATE:BBH:0550,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0534); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1103,SXS,G1514,1,Training,1;3,0,,,002/Lev3,PRIVATE:BBH:0551,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1104,SXS,G1515,1,Training,1;3,0,,,003/Lev3,PRIVATE:BBH:0552,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1105,SXS,G1514,1,Training,1;3,0,,,004/Lev3,PRIVATE:BBH:0553,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1106,SXS,G1516,1,Training,1;3,0,,,Prec/Lev3,PRIVATE:BBH:0554,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1107,SXS,G0691,1,Training,1;2,0,,,BBH_CFMS_d13_q10_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0002,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0185).
SXS-1108,SXS,G0802,1,Training,1;2,0,,,BBH_CFMS_d13_q9.20_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0003,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1109,SXS,G1517,1,Training,1;3,0,,,BBH_CFMS_d15_q5_sA_0.500_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0154,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1110,SXS,G0306,2,Validation,1,0,,,BBH_CFMS_d27_q7_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0141; UltraLongRun,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1111,SXS,G0811,1,Training,1;2,0,,,BBH_SKS_d12.5_q5_sA_0_0_-0.900_sB_0_0_0/Lev4,PRIVATE:BBH:0005,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0208).
SXS-1112,SXS,G1518,1,Training,1;3,0,,,BBH_SKS_d15.1_q2_sA_0.002_0.001_-0.200_sB_0_0_0/Lev3,PRIVATE:BBH:0152,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1113,SXS,G1519,1,Training,1;3,0,,,BBH_SKS_d15.2_q1.29_sA_0.026_-0.012_0.080_sB_0_0_0/Lev3,PRIVATE:BBH:0153,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1114,SXS,G0857,1,Training,1;2;3,0,,,BBH_SKS_d15.2_q1_sA_-0.001_-0.001_0.200_sB_0_0_0/Lev3,PRIVATE:BBH:0149,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0366); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0366); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1122,SXS,G0797,1,Training,1;2,0,,,BBH_SKS_d15.4_q1_sA_0_0_0.438_sB_0_0_0.438/Lev5,PRIVATE:BBH:0010,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1123,SXS,G1520,1,Training,1;2,0,,,BBH_SKS_d15.4_q1_sA_0_0_0.500_sB_0_0_0.500/Lev4,PRIVATE:BBH:0011,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2505).
SXS-1124,SXS,,0,Not included,,11,,,BBH_SKS_d15.4_q1_sA_0_0_0.999_sB_0_0_0.999/Lev3,PRIVATE:BBH:0165,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1125,SXS,G1521,1,Training,1;3,0,,,BBH_SKS_d15.6_q1_sA_-0.002_0_-0.200_sB_0_0_0/Lev3,PRIVATE:BBH:0151,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1126,SXS,G1522,1,Training,1;3,0,,,BBH_SKS_d15_q2_sA_0_-0.424_0.424_sB_0_0_0/Lev3,PRIVATE:BBH:0560,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1127,SXS,G1522,1,Training,1;3,0,,,BBH_SKS_d15_q2_sA_0_0.424_0.424_sB_0_0_0/Lev3,PRIVATE:BBH:0561,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1128,SXS,G1523,1,Training,1;3,0,,,BBH_SKS_d15_q2_sA_0.188_0.001_0.189_sB_0_0_0/Lev3,PRIVATE:BBH:0558,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1129,SXS,G1524,1,Training,1;3,0,,,BBH_SKS_d16.6_q1_sA_0.300_0_0.400_sB_0_-0.300_-0.400/Lev5,PRIVATE:BBH:0191,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1130,SXS,G1525,2,Validation,1;3,0,,,BBH_SKS_d20_q1_sA_0_0.600_0_sB_0_0_0/Lev3,PRIVATE:BBH:0148,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1131,SXS,G1526,1,Training,1;3,0,,,BBH_SKS_d20_q1_sA_0.600_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0147,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1132,SXS,G0878,1,Training,1;2,0,,,BBH_SKS_d23.1_q1_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0143,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-1133,SXS,G1527,1,Training,1;3,0,,,BBH_SKS_d24_q2_sA_0_0.600_0_sB_0_0.600_0/Lev3,PRIVATE:BBH:0150,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1134,SXS,G0798,1,Training,1;2;3,0,,,BBH_CFMS_d30_q1_sA_0_0_-0.438_sB_0_0_-0.438/Lev4,PRIVATE:BBH:0106,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2418); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1135); final fitting subset unpublished.
SXS-1135,SXS,G0798,1,Training,1;2;3,0,,,BBH_SKS_d13.4_q1_sA_-0.001_-0.001_-0.438_sB_-0.001_0.001_-0.438/Lev4,PRIVATE:BBH:0107,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2418); SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1136,SXS,,0,Not included,,1,,,BBH_SKS_d15.4_q1_sA_0_0_-0.750_sB_0_0_-0.750/Lev3,PRIVATE:BBH:0108,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1137,SXS,,0,Not included,,11,,,BBH_SKS_d15.4_q1_sA_0_0_-0.970_sB_0_0_-0.970/Lev4,PRIVATE:BBH:0111,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1138,SXS,,0,Not included,,17,SXS-1140,,BBH_SKS_d16_q1_sA_0.520_0_-0.300_sB_0.520_0_-0.300/Lev4,PRIVATE:BBH:0112,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1139,SXS,,0,Not included,,17,SXS-1140,,BBH_SKS_d16_q1_sA_0.520_0_-0.300_sB_0.520_0_-0.300/Lev4,PRIVATE:BBH:0113,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1140,SXS,G1528,1,Training,1;3,0,,,BBH_SKS_d16_q1_sA_0.520_0_-0.300_sB_0.520_0_-0.300/Lev4,PRIVATE:BBH:0114,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1141,SXS,G0798,1,Training,1;2;3,0,,,BBH_CFMS_d13.4_q1_sA_0_0_-0.438_sB_0_0_-0.438/Lev5,PRIVATE:BBH:0242,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2418); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1135); final fitting subset unpublished.
SXS-1142,SXS,,0,Not included,,10,,,BBH_SKS_d11.8_q1.25_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0197,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1143,SXS,G0007,2,Validation,1;2,0,,,BBH_SKS_d12.7_q1.25_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0198,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1144,SXS,G0798,1,Training,1;2;3,0,,,BBH_SKS_d15.4_q1_sA_0_0_-0.438_sB_0_0_-0.438/Lev5,PRIVATE:BBH:0243,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2418); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1135); final fitting subset unpublished.
SXS-1145,SXS,,0,Not included,,2,,,BBH_SKS_d8.8_q1.25_sA_0_0_0_sB_0_0_0/Lev3,PRIVATE:BBH:0196,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1146,SXS,G1529,1,Training,1,0,,,BBH_SKS_d15.4_q1.50_sA_0_0_0.950_sB_0_0_0.950/Lev2,PRIVATE:BBH:0563,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1147,SXS,G1530,1,Training,1;2,0,,,BBH_SKS_d21.7_q2.04_sA_0_0_0.430_sB_0_0_-0.510/Lev3,PRIVATE:BBH:0564,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1148,SXS,G1531,1,Training,1;2,0,,,BBH_SKS_d21.7_q2.04_sA_0_0_0.430_sB_0_0_0.510/Lev3,PRIVATE:BBH:0565,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1149,SXS,,0,Not included,,1,,,001/Lev3,PRIVATE:BBH:0566,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1150,SXS,G1532,1,Training,1;2,0,,,003/Lev3,PRIVATE:BBH:0567,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1151).
SXS-1151,SXS,G1532,1,Training,1;2,0,,,004/Lev3,PRIVATE:BBH:0568,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1152,SXS,G1532,1,Training,1;2,0,,,005/Lev3,PRIVATE:BBH:0569,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1151).
SXS-1153,SXS,G0878,1,Training,1;2,0,,,006/Lev3,PRIVATE:BBH:0570,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-1154,SXS,G0878,1,Training,1;2,0,,,007/Lev3,PRIVATE:BBH:0571,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-1155,SXS,G0878,1,Training,1;2,0,,,008/Lev3,PRIVATE:BBH:0572,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-1156,SXS,G1533,1,Training,1;3,0,,,006/Lev3,BFI:170608:006,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1157,SXS,G1534,1,Training,1;3,0,,,011/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1158,SXS,G1535,1,Training,1;3,0,,,012/Lev3,PRIVATE:BBH:0573,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1159,SXS,G1535,1,Training,1;3,0,,,013/Lev3,PRIVATE:BBH:0574,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1160,SXS,,0,Not included,,3,,,014/Lev3,PRIVATE:BBH:0575,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1161,SXS,G1536,1,Training,1;3,0,,,016/Lev3,PRIVATE:BBH:0576,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1162,SXS,G1536,1,Training,1;3,0,,,017/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1163,SXS,G1536,1,Training,1;3,0,,,018/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1164,SXS,G0026,1,Training,1;2,0,,,019/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
SXS-1165,SXS,G0026,1,Training,1;2,0,,,020/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
SXS-1166,SXS,G0026,1,Training,1;2,0,,,021/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
SXS-1167,SXS,G0026,1,Training,1;2,0,,,022/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
SXS-1168,SXS,G0878,1,Training,1;2,0,,,023/Lev3,PRIVATE:BBH:0577,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-1169,SXS,,0,Not included,,1,,,024/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1170,SXS,G1537,1,Training,1;2,0,,,025/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1173).
SXS-1171,SXS,G1537,1,Training,1;2,0,,,026/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1173).
SXS-1172,SXS,G1537,1,Training,1;2,0,,,027/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1173).
SXS-1173,SXS,G1537,1,Training,1;2,0,,,028/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1174,SXS,G1537,1,Training,1;2,0,,,029/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1173).
SXS-1175,SXS,G1537,1,Training,1;2,0,,,030/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1173).
SXS-1176,SXS,,0,Not included,,10,,,BBH_CFMS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0173,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1177,SXS,G0048,1,Training,1;2,0,,,BBH_CFMS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0166,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-1178,SXS,G0048,1,Training,1;2,0,,,BBH_CFMS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0167,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-1179,SXS,G0048,1,Training,1;2,0,,,BBH_CFMS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0168,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-1180,SXS,,0,Not included,,10,,,BBH_SKS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0169,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1181,SXS,,0,Not included,,10,,,BBH_SKS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0170,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1182,SXS,G0048,1,Training,1;2,0,,,BBH_SKS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0171,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-1183,SXS,G0048,1,Training,1;2,0,,,BBH_SKS_d13.2_q3_sA_0_0_0_sB_0_0_0/Lev5,PRIVATE:BBH:0172,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-1184,SXS,G1538,1,Training,1;3,0,,,0001/Lev3,PRIVATE:BBH:0578,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1185,SXS,G1539,1,Training,1;3,0,,,0002/Lev3,PRIVATE:BBH:0579,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1186,SXS,G1540,1,Training,1;3,0,,,0003/Lev3,PRIVATE:BBH:0580,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1187,SXS,G1541,2,Validation,1;3,0,,,0004/Lev3,PRIVATE:BBH:0581,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1188,SXS,G1542,1,Training,1;3,0,,,0005/Lev3,PRIVATE:BBH:0582,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1189,SXS,G1543,2,Validation,1;3,0,,,0006/Lev3,PRIVATE:BBH:0583,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1190,SXS,G1544,1,Training,1;3,0,,,0007/Lev3,PRIVATE:BBH:0584,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1191,SXS,G1545,1,Training,1;3,0,,,0008/Lev3,PRIVATE:BBH:0585,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1192,SXS,G1546,1,Training,1;3,0,,,0009/Lev3,PRIVATE:BBH:0586,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1193,SXS,G1547,1,Training,1;3,0,,,0010/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1194,SXS,G1548,1,Training,1;3,0,,,0011/Lev3,PRIVATE:BBH:0587,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1195,SXS,G1549,2,Validation,1;3,0,,,0012/Lev3,PRIVATE:BBH:0588,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1196,SXS,G1550,2,Validation,1;3,0,,,0013/Lev3,PRIVATE:BBH:0589,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1197,SXS,G1551,1,Training,1;3,0,,,0014/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1198,SXS,G1552,1,Training,1;3,0,,,0015/Lev3,PRIVATE:BBH:0590,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1199,SXS,G1553,2,Validation,1;3,0,,,0016/Lev3,PRIVATE:BBH:0591,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1200,SXS,G1554,1,Training,1;3,0,,,0017/Lev3,PRIVATE:BBH:0592,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1201,SXS,G1555,1,Training,1;3,0,,,0025/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1202,SXS,G1556,1,Training,1;3,0,,,0026/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1203,SXS,G1557,2,Validation,1;3,0,,,0028/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1204,SXS,G1558,1,Training,1;3,0,,,0029/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1205,SXS,G1559,1,Training,1;3,0,,,0032/Lev3,PRIVATE:BBH:0593,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1206,SXS,G1560,1,Training,1;3,0,,,0033/Lev3,PRIVATE:BBH:0594,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1207,SXS,G1561,1,Training,1;3,0,,,0034/Lev3,PRIVATE:BBH:0595,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1208,SXS,G1562,1,Training,1;3,0,,,0035/Lev3,PRIVATE:BBH:0596,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1209,SXS,G1563,1,Training,1;3,0,,,0036/Lev3,PRIVATE:BBH:0597,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1210,SXS,G1564,1,Training,1;3,0,,,0037/Lev3,PRIVATE:BBH:0598,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1211,SXS,G1565,1,Training,1;3,0,,,0038/Lev3,PRIVATE:BBH:0599,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1212,SXS,G1566,1,Training,1;3,0,,,0039/Lev3,PRIVATE:BBH:0600,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1213,SXS,G1567,1,Training,1;3,0,,,0040/Lev3,PRIVATE:BBH:0601,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1214,SXS,G1568,1,Training,1;3,0,,,0041/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1215,SXS,G1569,1,Training,1;3,0,,,0042/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1216,SXS,G1570,1,Training,1;3;5,0,,,0044/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished; SEOB antisymmetry paper example (fit/test membership unspecified): direct roster match.
SXS-1217,SXS,G1571,1,Training,1;3,0,,,0045/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1218,SXS,G1572,1,Training,1;3,0,,,0047/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1219,SXS,G1573,1,Training,1;3,0,,,0048/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1220,SXS,G0035,1,Training,1;2,0,,,BBH_SKS_d15.2_q4_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0157,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1906); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2499).
SXS-1221,SXS,G0048,1,Training,1;2,0,,,BBH_SKS_d16.2_q3_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0155,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-1222,SXS,G0026,1,Training,1;2,0,,,BBH_SKS_d17.5_q2_sA_0_0_0_sB_0_0_0/Lev4,PRIVATE:BBH:0156,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
SXS-1223,SXS,G1574,1,Training,1;2,0,,,BBH_SKS_d15.1_q1.25_sA_0_0_0.380_sB_0_0_-0.460/Lev3,PRIVATE:BBH:0428,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1224,SXS,G1575,1,Training,1;3,0,,,BBH_SKS_d15.1_q1.25_sA_0.400_0_0.200_sB_0.280_0.280_-0.360/Lev3,PRIVATE:BBH:0427,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1225,SXS,G1576,1,Training,1;4,0,,,PrecBBH000001/Lev5,PRIVATE:BBH:0611,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1226,SXS,G1577,1,Training,1;4,0,,,PrecBBH000002/Lev3,PRIVATE:BBH:0612,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1227,SXS,G1578,2,Validation,1;4,0,,,PrecBBH000003/Lev5,PRIVATE:BBH:0613,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1228,SXS,G1579,1,Training,1;4,0,,,PrecBBH000004/Lev5,PRIVATE:BBH:0429,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1229,SXS,G1580,1,Training,1;4,0,,,PrecBBH000005/Lev5,PRIVATE:BBH:0430,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1230,SXS,G1581,1,Training,1;4,0,,,PrecBBH000006/Lev5,PRIVATE:BBH:0438,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1231,SXS,G1582,2,Validation,1;4,0,,,PrecBBH000007/Lev4,PRIVATE:BBH:0614,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1232,SXS,G1583,1,Training,1;4,0,,,PrecBBH000008/Lev5,PRIVATE:BBH:0615,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1233,SXS,G1584,1,Training,1;4,0,,,PrecBBH000009/Lev5,PRIVATE:BBH:0542,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1234,SXS,G1585,1,Training,1;4,0,,,PrecBBH000010/Lev5,PRIVATE:BBH:0616,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1235,SXS,G1586,1,Training,1;4,0,,,PrecBBH000011/Lev5,PRIVATE:BBH:0439,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1236,SXS,G1587,1,Training,1;4,0,,,PrecBBH000012/Lev5,PRIVATE:BBH:0617,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1237,SXS,G1588,2,Validation,1;4,0,,,PrecBBH000013/Lev5,PRIVATE:BBH:0618,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1238,SXS,G1589,1,Training,1;4,0,,,PrecBBH000014/Lev5,PRIVATE:BBH:0619,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1239,SXS,G1590,1,Training,1;4,0,,,PrecBBH000015/Lev5,PRIVATE:BBH:0437,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1240,SXS,G1591,1,Training,1;4,0,,,PrecBBH000016/Lev5,PRIVATE:BBH:0440,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1241,SXS,G1592,1,Training,1;4,0,,,PrecBBH000017/Lev5,PRIVATE:BBH:0620,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1242,SXS,G1593,1,Training,1;4,0,,,PrecBBH000018/Lev5,PRIVATE:BBH:0621,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1243,SXS,G1594,1,Training,1;4,0,,,PrecBBH000019/Lev5,PRIVATE:BBH:0622,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1244,SXS,G1595,1,Training,1;4,0,,,PrecBBH000020/Lev5,PRIVATE:BBH:0441,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1245,SXS,G1596,1,Training,1;4,0,,,PrecBBH000021/Lev5,PRIVATE:BBH:0623,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1246,SXS,G1597,1,Training,1;4,0,,,PrecBBH000022/Lev5,PRIVATE:BBH:0624,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1247,SXS,G1598,1,Training,1;4,0,,,PrecBBH000023/Lev4,PRIVATE:BBH:0625,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1248,SXS,G1599,1,Training,1;4,0,,,PrecBBH000024/Lev5,PRIVATE:BBH:0626,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1249,SXS,G0366,1,Training,1;4,0,,,PrecBBH000025/Lev4,PRIVATE:BBH:0627,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1250,SXS,G1600,1,Training,1;4,0,,,PrecBBH000026/Lev5,PRIVATE:BBH:0628,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1251,SXS,G1601,1,Training,1;4,0,,,PrecBBH000027/Lev6,PRIVATE:BBH:0629,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1252,SXS,G1602,1,Training,1;4,0,,,PrecBBH000028/Lev5,PRIVATE:BBH:0630,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1253,SXS,G1603,1,Training,1;4,0,,,PrecBBH000029/Lev3,PRIVATE:BBH:0631,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1254,SXS,G1604,1,Training,1;4,0,,,PrecBBH000030/Lev5,PRIVATE:BBH:0632,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1255,SXS,G1605,1,Training,1;4,0,,,PrecBBH000031/Lev5,PRIVATE:BBH:0633,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1256,SXS,G1606,1,Training,1;4,0,,,PrecBBH000032/Lev5,PRIVATE:BBH:0634,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1257,SXS,G1607,2,Validation,1;4,0,,,PrecBBH000033/Lev5,PRIVATE:BBH:0541,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1258,SXS,G1608,1,Training,1;4,0,,,PrecBBH000034/Lev3,PRIVATE:BBH:0635,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1259,SXS,G1609,1,Training,1;4,0,,,PrecBBH000035/Lev5,PRIVATE:BBH:0540,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1260,SXS,G1610,1,Training,1;4,0,,,PrecBBH000036/Lev5,PRIVATE:BBH:0636,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1261,SXS,G1611,1,Training,1;4,0,,,PrecBBH000037/Lev5,PRIVATE:BBH:0637,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1262,SXS,G1612,1,Training,1;4,0,,,PrecBBH000038/Lev5,PRIVATE:BBH:0638,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1263,SXS,G1613,2,Validation,1;4,0,,,PrecBBH000039/Lev4,PRIVATE:BBH:0639,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1264,SXS,G1614,1,Training,1;4,0,,,PrecBBH000040/Lev4,PRIVATE:BBH:0640,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1265,SXS,G1615,1,Training,1;4,0,,,PrecBBH000041/Lev4,PRIVATE:BBH:0641,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1266,SXS,G1616,1,Training,1;4,0,,,PrecBBH000042/Lev3,PRIVATE:BBH:0642,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1267,SXS,G1617,1,Training,1;4,0,,,PrecBBH000043/Lev5,PRIVATE:BBH:0442,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1268,SXS,G1618,1,Training,1;4,0,,,PrecBBH000044/Lev3,PRIVATE:BBH:0643,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1269,SXS,G1619,2,Validation,1;4,0,,,PrecBBH000045/Lev5,PRIVATE:BBH:0539,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1270,SXS,,0,Not included,,6;10,,,PrecBBH000045_GaugeExp4/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1271,SXS,,0,Not included,,6,,,PrecBBH000045_GaugeExp6/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1272,SXS,,0,Not included,,6;10,,,PrecBBH000045_Mar2017/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1273,SXS,G1620,1,Training,1;4,0,,,PrecBBH000046/Lev5,PRIVATE:BBH:0644,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1274,SXS,G1621,1,Training,1;4,0,,,PrecBBH000047/Lev5,PRIVATE:BBH:0645,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1275,SXS,G1622,1,Training,1;4,0,,,PrecBBH000048/Lev5,PRIVATE:BBH:0646,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1276,SXS,G1623,1,Training,1;4,0,,,PrecBBH000050/Lev5,PRIVATE:BBH:0647,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1277,SXS,G1624,1,Training,1;4,0,,,PrecBBH000051/Lev5,PRIVATE:BBH:0648,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1278,SXS,G1625,1,Training,1;4,0,,,PrecBBH000053/Lev5,PRIVATE:BBH:0649,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1279,SXS,G1626,1,Training,1;4,0,,,PrecBBH000054/Lev3,PRIVATE:BBH:0650,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1280,SXS,G1627,1,Training,1;4,0,,,PrecBBH000055/Lev5,PRIVATE:BBH:0651,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1281,SXS,G1628,1,Training,1;4,0,,,PrecBBH000056/Lev5,PRIVATE:BBH:0652,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1282,SXS,G1629,1,Training,1;4,0,,,PrecBBH000057/Lev5,PRIVATE:BBH:0653,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1283,SXS,G1630,1,Training,1;4,0,,,PrecBBH000058/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1284,SXS,G1631,1,Training,1;4,0,,,PrecBBH000059/Lev2,PRIVATE:BBH:0654,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1285,SXS,G1632,1,Training,1;4,0,,,PrecBBH000060/Lev5,PRIVATE:BBH:0655,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1286,SXS,G1633,1,Training,1;4,0,,,PrecBBH000061/Lev5,PRIVATE:BBH:0656,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1287,SXS,G1634,1,Training,1;4,0,,,PrecBBH000062/Lev5,PRIVATE:BBH:0657,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1288,SXS,G1635,1,Training,1;4,0,,,PrecBBH000063/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1289,SXS,G1636,1,Training,1;4,0,,,PrecBBH000064/Lev5,PRIVATE:BBH:0658,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1290,SXS,G1637,1,Training,1;4,0,,,PrecBBH000065/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1291,SXS,G1638,1,Training,1;4,0,,,PrecBBH000066/Lev3,PRIVATE:BBH:0659,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1292,SXS,G1639,1,Training,1;4,0,,,PrecBBH000067/Lev5,PRIVATE:BBH:0660,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1293,SXS,G1640,1,Training,1;4,0,,,PrecBBH000068/Lev5,PRIVATE:BBH:0661,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1294,SXS,G1641,2,Validation,1;4,0,,,PrecBBH000069/Lev5,PRIVATE:BBH:0662,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1295,SXS,G1642,1,Training,1;4,0,,,PrecBBH000070/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1296,SXS,G1643,1,Training,1;4,0,,,PrecBBH000071/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1297,SXS,G1644,1,Training,1;4,0,,,PrecBBH000072/Lev5,PRIVATE:BBH:0663,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1298,SXS,G1645,1,Training,1;4,0,,,PrecBBH000073/Lev3,PRIVATE:BBH:0664,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1299,SXS,G1646,1,Training,1;4,0,,,PrecBBH000074/Lev5,PRIVATE:BBH:0665,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1300,SXS,G1647,1,Training,1;4,0,,,PrecBBH000075/Lev4,PRIVATE:BBH:0666,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1301,SXS,G1648,1,Training,1;4,0,,,PrecBBH000076/Lev4,PRIVATE:BBH:0667,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1302,SXS,G1649,1,Training,1;4,0,,,PrecBBH000077/Lev5,PRIVATE:BBH:0668,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1303,SXS,G1650,1,Training,1;4,0,,,PrecBBH000078/Lev5,PRIVATE:BBH:0669,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1304,SXS,G1651,2,Validation,1;4,0,,,PrecBBH000079/Lev5,PRIVATE:BBH:0670,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1305,SXS,G1652,1,Training,1;4,0,,,PrecBBH000080/Lev5,PRIVATE:BBH:0671,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1306,SXS,G1653,1,Training,1;4,0,,,PrecBBH000081/Lev5,PRIVATE:BBH:0672,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1307,SXS,G1654,1,Training,1;4,0,,,PrecBBH000082/Lev5,PRIVATE:BBH:0673,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1308,SXS,G1655,1,Training,1;4,0,,,PrecBBH000083/Lev5,PRIVATE:BBH:0674,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1309,SXS,G1656,1,Training,1;4,0,,,PrecBBH000084/Lev5,PRIVATE:BBH:0447,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1310,SXS,G1657,1,Training,1;4,0,,,PrecBBH000085/Lev5,PRIVATE:BBH:0675,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1311,SXS,G1658,1,Training,1;4,0,,,PrecBBH000086/Lev4,PRIVATE:BBH:0676,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1312,SXS,G1659,1,Training,1;4,0,,,PrecBBH000087/Lev4,PRIVATE:BBH:0677,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1313,SXS,G1660,1,Training,1;4,0,,,PrecBBH000088/Lev5,PRIVATE:BBH:0448,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1314,SXS,G1661,1,Training,1;4,0,,,PrecBBH000089/Lev5,PRIVATE:BBH:0678,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1315,SXS,G1662,1,Training,1;4,0,,,PrecBBH000090/Lev3,PRIVATE:BBH:0679,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1316,SXS,G1663,3,Evaluation,1,0,,,BBH_SKS_d15_q2_sA_0.520_0_0.300_sB_0.556_0_-0.225/Lev5,PRIVATE:BBH:0535,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1317,SXS,G1664,2,Validation,1;4,0,,,PrecBBH000092/Lev5,PRIVATE:BBH:0680,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1318,SXS,G1665,1,Training,1;4,0,,,PrecBBH000093/Lev5,PRIVATE:BBH:0536,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1319,SXS,G1666,1,Training,1;4,0,,,PrecBBH000094/Lev3,PRIVATE:BBH:0681,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1320,SXS,G1667,1,Training,1;4,0,,,PrecBBH000095/Lev5,PRIVATE:BBH:0682,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1321,SXS,G1668,1,Training,1;4,0,,,PrecBBH000096/Lev5,PRIVATE:BBH:0683,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1322,SXS,G1669,1,Training,1;4,0,,,PrecBBH000097/Lev5,PRIVATE:BBH:0684,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1323,SXS,G1670,1,Training,1;4,0,,,PrecBBH000098/Lev5,PRIVATE:BBH:0685,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1324,SXS,G1671,1,Training,1;4,0,,,PrecBBH000099/Lev4,PRIVATE:BBH:0686,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1325,SXS,G1672,1,Training,1;4,0,,,PrecBBH000100/Lev5,PRIVATE:BBH:0687,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1326,SXS,G1673,1,Training,1;4,0,,,PrecBBH000101/Lev5,PRIVATE:BBH:0688,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1327,SXS,G1674,1,Training,1;4,0,,,PrecBBH000102/Lev5,PRIVATE:BBH:0689,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1328,SXS,G1675,2,Validation,1;4,0,,,PrecBBH000103/Lev5,PRIVATE:BBH:0690,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1329,SXS,G1676,1,Training,1;4,0,,,PrecBBH000104/Lev5,PRIVATE:BBH:0691,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1330,SXS,G1677,1,Training,1;4,0,,,PrecBBH000105/Lev4,PRIVATE:BBH:0692,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1331,SXS,G1678,1,Training,1;4,0,,,PrecBBH000106/Lev5,PRIVATE:BBH:0693,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1332,SXS,G1679,1,Training,1;4,0,,,PrecBBH000107/Lev3,PRIVATE:BBH:0694,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1333,SXS,G1680,1,Training,1;4,0,,,PrecBBH000108/Lev5,PRIVATE:BBH:0695,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1334,SXS,G1681,1,Training,1;4,0,,,PrecBBH000109/Lev6,PRIVATE:BBH:0696,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1335,SXS,G1682,1,Training,1;4,0,,,PrecBBH000110/Lev5,PRIVATE:BBH:0538,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1336,SXS,G1683,1,Training,1;4,0,,,PrecBBH000111/Lev5,PRIVATE:BBH:0697,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1337,SXS,G1684,1,Training,1;4,0,,,PrecBBH000112/Lev5,PRIVATE:BBH:0698,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1338,SXS,G1685,1,Training,1;4,0,,,PrecBBH000113/Lev5,PRIVATE:BBH:0699,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1339,SXS,G1686,1,Training,1;4,0,,,PrecBBH000114/Lev5,PRIVATE:BBH:0700,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1340,SXS,G1687,1,Training,1;4,0,,,PrecBBH000115/Lev6,PRIVATE:BBH:0701,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1341,SXS,G1688,1,Training,1;4,0,,,PrecBBH000116/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1342,SXS,G1689,1,Training,1;4,0,,,PrecBBH000117/Lev4,PRIVATE:BBH:0702,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1343,SXS,G1690,1,Training,1;4,0,,,PrecBBH000118/Lev5,PRIVATE:BBH:0703,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1344,SXS,G1691,1,Training,1;4,0,,,PrecBBH000119/Lev5,PRIVATE:BBH:0537,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1345,SXS,G1692,2,Validation,1;4,0,,,PrecBBH000120/Lev5,PRIVATE:BBH:0704,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: PrecBBH campaign association; membership of the additional 118 simulations unresolved.
SXS-1346,SXS,G1693,1,Training,1;2;3,0,,,0002/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1347,SXS,G1694,1,Training,1;2;3,0,,,0004/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1348,SXS,G1695,1,Training,1;2;3,0,,,0005/Lev3,BFI:q4_7d:0005,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1349,SXS,G1696,1,Training,1;2;3,0,,,0009/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1350,SXS,G1697,1,Training,1;2;3,0,,,0013/Lev3,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1351,SXS,G1698,2,Validation,1;2,0,,,BBH_SKS_d14.3_q1.03_sA_0_0_-0.228_sB_0_0_-0.002/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1352,SXS,G1699,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.15_sA_0_0_0.710_sB_0_0_-0.672/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1353,SXS,G0019,1,Training,1;2,0,,,BBH_SKS_d14.3_q1.22_sA_0_0_0.331_sB_0_0_-0.438/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1354,SXS,G0714,2,Validation,1;2,0,,,BBH_SKS_d15.6_q1.83_sA_0_0_0_sB_0_0_0/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1355,SXS,,0,Not included,,1,,,empe_002/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1356,SXS,,0,Not included,,1,,,empe_052/Lev6,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1357,SXS,,0,Not included,,1,,,empe_018/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1358,SXS,,0,Not included,,1,,,empe_022/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1359,SXS,,0,Not included,,1,,,empe_006/Lev6,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1360,SXS,,0,Not included,,1,,,empe_012/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1361,SXS,,0,Not included,,1,,,empe_009/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1362,SXS,,0,Not included,,2,,,empe_013/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1363,SXS,,0,Not included,,2,,,empe_010/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1364,SXS,,0,Not included,,1,,,empe_050/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1365,SXS,,0,Not included,,1,,,empe_049/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1366,SXS,,0,Not included,,1,,,empe_042/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1367,SXS,,0,Not included,,1,,,empe_040/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1368,SXS,,0,Not included,,1,,,empe_016/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1369,SXS,,0,Not included,,2,,,empe_051/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1370,SXS,,0,Not included,,2,,,empe_039/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1371,SXS,,0,Not included,,1,,,empe_046/Lev3,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1372,SXS,,0,Not included,,1,,,empe_045/Lev7,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1373,SXS,,0,Not included,,1,,,empe_043/Lev7,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1374,SXS,,0,Not included,,2,,,empe_048/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1375,SXS,G1700,1,Training,1;2,0,,,d15.47_q8.0_sA_0_0_-0.900_sB_0_0_0/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1376,SXS,G1701,2,Validation,1;2,0,,,q_1.01_chi1z_0.25_chi2z_0.5_om0_0.015/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1377,SXS,G0589,1,Training,1;2,0,,,DoubleZero/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1378,SXS,G1702,1,Training,1,0,,,q7_s0.5/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1379,SXS,G1703,1,Training,1;6,0,,,q9_s0.5/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1380,SXS,,0,Not included,,17,SXS-2628,Closely related nominal configuration in the same test/rerun campaign.,q8_s0.5/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1381,SXS,,0,Not included,,17,SXS-2627,Closely related nominal configuration in the same test/rerun campaign.,q6_s0.5/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-1382,SXS,G1532,1,Training,1;2,0,,,002/Lev3,BFI:EccProjHiEcc:002,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1151).
SXS-1383,SXS,G1704,2,Validation,1;3,0,,,010/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1384,SXS,G1705,1,Training,1;3,0,,,015/Lev3,BFI:EccProjHiEcc:015,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1385,SXS,G1706,2,Validation,1;3,0,,,007/Lev3,BFI:170608:007,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1386,SXS,G1707,1,Training,1;3,0,,,005/Lev3,BFI:170608:005,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1387,SXS,G1708,1,Training,1;2,0,,,BBH_SKS_d14.6_q2.98_sA_0_0_0.470_sB_0_0_-0.360/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1388,SXS,,0,Not included,,1,,,009/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1395,SXS,G1709,2,Validation,1;3,0,,,012/Lev3,BFI:HybTest:012,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1397,SXS,G1710,1,Training,1;3,0,,,014/Lev3,BFI:HybTest:014,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1399,SXS,G1711,1,Training,1;3,0,,,016/Lev3,BFI:HybTest:016,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1400,SXS,G1712,2,Validation,1;3,0,,,017/Lev3,BFI:HybTest:017,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1401,SXS,G1713,2,Validation,1;3,0,,,018/Lev3,BFI:HybTest:018,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1402,SXS,G1714,1,Training,1;3,0,,,019/Lev3,BFI:HybTest:019,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1403,SXS,G1715,1,Training,1;3,0,,,020/Lev3,BFI:HybTest:020,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1404,SXS,G1716,1,Training,1;3,0,,,021/Lev3,BFI:HybTest:021,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1405,SXS,G1717,1,Training,1;3,0,,,022/Lev3,BFI:HybTest:022,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1406,SXS,G1718,1,Training,1;3,0,,,023/Lev3,BFI:HybTest:023,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1407,SXS,G1719,1,Training,1;3,0,,,024/Lev3,BFI:HybTest:024,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1408,SXS,G1720,1,Training,1;3,0,,,025/Lev3,BFI:HybTest:025,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1410,SXS,G1721,1,Training,1;3,0,,,029/Lev3,BFI:HybTest:029,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1412,SXS,G1722,3,Evaluation,1;5,0,,,001/Lev3,BFI:HybTest:001,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1413,SXS,G1723,3,Evaluation,1;5,0,,,002/Lev3,BFI:HybTest:002,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1414,SXS,G1724,3,Evaluation,1;5,0,,,003/Lev3,BFI:HybTest:003,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1415,SXS,G1725,3,Evaluation,1;5,0,,,004/Lev3,BFI:HybTest:004,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1416,SXS,G0712,3,Evaluation,1;5,0,,,005/Lev3,BFI:HybTest:005,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1417,SXS,G1726,3,Evaluation,1;5,0,,,026/Lev3,BFI:HybTest:026,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1418,SXS,G1727,3,Evaluation,1;5,0,,,027/Lev3,BFI:HybTest:027,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 long-waveform test: direct roster match.
SXS-1419,SXS,G1728,1,Training,1;2,0,,,001/Lev3,BFI:q8_3dAl:001,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1420,SXS,G1729,1,Training,1;2,0,,,002/Lev3,BFI:q8_3dAl:002,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1421,SXS,G1730,1,Training,1;2,0,,,007/Lev3,BFI:q8_3dAl:007,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1422,SXS,G1731,1,Training,1;2,0,,,008/Lev3,BFI:q8_3dAl:008,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1423,SXS,G1732,1,Training,1;2,0,,,010/Lev3,BFI:q8_3dAl:010,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1424,SXS,G1733,1,Training,1;2,0,,,011/Lev3,BFI:q8_3dAl:011,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1425,SXS,G1734,1,Training,1;2,0,,,012/Lev3,BFI:q8_3dAl:012,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1426,SXS,G1735,1,Training,1;2,0,,,013/Lev3,BFI:q8_3dAl:013,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1427,SXS,G1736,1,Training,1;2,0,,,015/Lev3,BFI:q8_3dAl:015,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1428,SXS,G1737,1,Training,1;2,0,,,016/Lev3,BFI:q8_3dAl:016,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1429,SXS,G1738,1,Training,1;2,0,,,017/Lev3,BFI:q8_3dAl:017,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1430,SXS,G1739,1,Training,1;2,0,,,018/Lev3,BFI:q8_3dAl:018,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1431,SXS,G1740,1,Training,1;2,0,,,019/Lev3,BFI:q8_3dAl:019,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1432,SXS,G1741,1,Training,1;2,0,,,020/Lev3,BFI:q8_3dAl:020,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1433,SXS,G1742,1,Training,1;2,0,,,021/Lev3,BFI:q8_3dAl:021,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1434,SXS,G1743,1,Training,1;2,0,,,022/Lev3,BFI:q8_3dAl:022,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1435,SXS,G1744,1,Training,1;2,0,,,024/Lev3,BFI:q8_3dAl:024,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1436,SXS,G1745,1,Training,1;2,0,,,025/Lev3,BFI:q8_3dAl:025,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1437,SXS,G1746,1,Training,1;2,0,,,026/Lev3,BFI:q8_3dAl:026,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1438,SXS,G1747,1,Training,1;2,0,,,027/Lev3,BFI:q8_3dAl:027,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1439,SXS,G1748,1,Training,1;2,0,,,028/Lev3,BFI:q8_3dAl:028,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1440,SXS,G1749,1,Training,1;2,0,,,029/Lev3,BFI:q8_3dAl:029,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1441,SXS,G1750,1,Training,1;2,0,,,030/Lev3,BFI:q8_3dAl:030,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1442,SXS,G1751,1,Training,1;2,0,,,031/Lev3,BFI:q8_3dAl:031,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1443,SXS,G1752,1,Training,1;2,0,,,032/Lev3,BFI:q8_3dAl:032,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1444,SXS,G1753,1,Training,1;2,0,,,033/Lev3,BFI:q8_3dAl:033,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1445,SXS,G1754,1,Training,1;2,0,,,034/Lev3,BFI:q8_3dAl:034,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1446,SXS,G1755,1,Training,1;2,0,,,035/Lev3,BFI:q8_3dAl:035,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1447,SXS,G1756,1,Training,1;2,0,,,037/Lev3,BFI:q8_3dAl:037,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1448,SXS,G1757,1,Training,1;2,0,,,038/Lev3,BFI:q8_3dAl:038,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1449,SXS,G1758,1,Training,1;2,0,,,039/Lev3,BFI:q8_3dAl:039,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1450,SXS,G1759,1,Training,1;2,0,,,040/Lev3,BFI:q8_3dAl:040,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1451,SXS,G1760,1,Training,1;2,0,,,041/Lev3,BFI:q8_3dAl:041,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1452,SXS,G1761,1,Training,1;2,0,,,042/Lev3,BFI:q8_3dAl:042,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1453,SXS,G1762,1,Training,1;2,0,,,043/Lev3,BFI:q8_3dAl:043,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1454,SXS,G1763,1,Training,1;2,0,,,044/Lev3,BFI:q8_3dAl:044,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1455,SXS,G1764,1,Training,1;2,0,,,045/Lev3,BFI:q8_3dAl:045,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1456,SXS,G1765,1,Training,1;2,0,,,046/Lev3,BFI:q8_3dAl:046,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1457,SXS,G1766,1,Training,1;2,0,,,047/Lev3,BFI:q8_3dAl:047,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1458,SXS,G1767,1,Training,1;2,0,,,048/Lev3,BFI:q8_3dAl:048,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1459,SXS,G1768,1,Training,1;2,0,,,049/Lev3,BFI:q8_3dAl:049,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1460,SXS,G1769,1,Training,1;2,0,,,050/Lev3,BFI:q8_3dAl:050,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1461,SXS,G1770,1,Training,1;2,0,,,051/Lev3,BFI:q8_3dAl:051,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1462,SXS,G1771,1,Training,1;2,0,,,052/Lev3,BFI:q8_3dAl:052,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1463,SXS,G1772,1,Training,1;2,0,,,053/Lev3,BFI:q8_3dAl:053,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1464,SXS,G1773,1,Training,1;2,0,,,054/Lev3,BFI:q8_3dAl:054,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1465,SXS,G1774,1,Training,1;2,0,,,055/Lev3,BFI:q8_3dAl:055,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1466,SXS,G1775,1,Training,1;2,0,,,056/Lev3,BFI:q8_3dAl:056,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1467,SXS,G1776,1,Training,1;2,0,,,057/Lev3,BFI:q8_3dAl:057,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1468,SXS,G1777,1,Training,1;2,0,,,058/Lev3,BFI:q8_3dAl:058,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1469,SXS,G1778,1,Training,1;2,0,,,059/Lev3,BFI:q8_3dAl:059,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1470,SXS,G1779,1,Training,1;2,0,,,060/Lev3,BFI:q8_3dAl:060,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1471,SXS,,0,Not included,,17,SXS-3891,,061/Lev3,BFI:q8_3dAl:061,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1472,SXS,,0,Not included,,17,SXS-3892,,062/Lev3,BFI:q8_3dAl:062,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1473,SXS,,0,Not included,,17,SXS-3893,,063/Lev3,BFI:q8_3dAl:063,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1474,SXS,,0,Not included,,17,SXS-3894,,064/Lev3,BFI:q8_3dAl:064,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1475,SXS,,0,Not included,,17,SXS-3895,,065/Lev3,BFI:q8_3dAl:065,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1476,SXS,,0,Not included,,17,SXS-3896,,066/Lev3,BFI:q8_3dAl:066,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1477,SXS,,0,Not included,,17,SXS-3897,,067/Lev3,BFI:q8_3dAl:067,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1478,SXS,,0,Not included,,17,SXS-3898,,068/Lev3,BFI:q8_3dAl:068,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1479,SXS,,0,Not included,,17,SXS-3899,,069/Lev3,BFI:q8_3dAl:069,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1480,SXS,,0,Not included,,17,SXS-3900,,070/Lev3,BFI:q8_3dAl:070,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1481,SXS,,0,Not included,,17,SXS-3901,,071/Lev3,BFI:q8_3dAl:071,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1482,SXS,,0,Not included,,17,SXS-3902,,072/Lev3,BFI:q8_3dAl:072,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1483,SXS,,0,Not included,,17,SXS-3903,,073/Lev3,BFI:q8_3dAl:073,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1484,SXS,,0,Not included,,17,SXS-3904,,074/Lev3,BFI:q8_3dAl:074,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1485,SXS,,0,Not included,,17,SXS-3905,,075/Lev3,BFI:q8_3dAl:075,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1486,SXS,,0,Not included,,17,SXS-3906,,076/Lev3,BFI:q8_3dAl:076,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1487,SXS,,0,Not included,,17,SXS-3907,,077/Lev3,BFI:q8_3dAl:077,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1488,SXS,,0,Not included,,17,SXS-3908,,078/Lev3,BFI:q8_3dAl:078,SXS catalogue: simulation_name / alternative_names,NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1489,SXS,,0,Not included,,17,SXS-3909,,079/Lev3,BFI:q8_3dAl:079,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1490,SXS,,0,Not included,,17,SXS-3910,,080/Lev3,BFI:q8_3dAl:080,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1491,SXS,,0,Not included,,17,SXS-3911,,081/Lev3,BFI:q8_3dAl:081,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1492,SXS,,0,Not included,,17,SXS-3912,,082/Lev3,BFI:q8_3dAl:082,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1493,SXS,,0,Not included,,17,SXS-3913,,083/Lev3,BFI:q8_3dAl:083,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1494,SXS,,0,Not included,,17,SXS-3914,,084/Lev3,BFI:q8_3dAl:084,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1495,SXS,,0,Not included,,17,SXS-3915,,085/Lev3,BFI:q8_3dAl:085,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1496,SXS,,0,Not included,,17,SXS-3916,,086/Lev3,BFI:q8_3dAl:086,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1497,SXS,,0,Not included,,17,SXS-3917,,087/Lev3,BFI:q8_3dAl:087,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1498,SXS,,0,Not included,,17,SXS-3918,,088/Lev3,BFI:q8_3dAl:088,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1499,SXS,,0,Not included,,17,SXS-3919,,089/Lev3,BFI:q8_3dAl:089,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1500,SXS,,0,Not included,,17,SXS-3920,,090/Lev3,BFI:q8_3dAl:090,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1501,SXS,,0,Not included,,17,SXS-3921,,091/Lev3,BFI:q8_3dAl:091,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1502,SXS,,0,Not included,,17,SXS-3922,,092/Lev3,BFI:q8_3dAl:092,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1503,SXS,,0,Not included,,17,SXS-3923,,093/Lev3,BFI:q8_3dAl:093,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1504,SXS,,0,Not included,,17,SXS-3924,,094/Lev3,BFI:q8_3dAl:094,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1505,SXS,,0,Not included,,17,SXS-3925,,095/Lev3,BFI:q8_3dAl:095,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1506,SXS,,0,Not included,,17,SXS-3926,,096/Lev3,BFI:q8_3dAl:096,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1507,SXS,,0,Not included,,17,SXS-3927,,097/Lev3,BFI:q8_3dAl:097,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1508,SXS,,0,Not included,,17,SXS-3928,,098/Lev3,BFI:q8_3dAl:098,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1509,SXS,,0,Not included,,17,SXS-3929,,099/Lev3,BFI:q8_3dAl:099,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting-roster match.
SXS-1510,SXS,G1780,1,Training,1;2,0,,,BBH_SKS_d13.8_q1.78_sA_0_0_0.033_sB_0_0_0.289/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1511,SXS,G1781,1,Training,1;2,0,,,BBH_SKS_d14_q1.47_sA_0_0_0.028_sB_0_0_-0.101/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1512,SXS,G1782,1,Training,1;2,0,,,BBH_SKS_d15.5_q2.40_sA_0_0_0.239_sB_0_0_0/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1513,SXS,G1783,1,Training,1;2,0,,,BBH_SKS_d17.2_q1.15_sA_0_0_-0.105_sB_0_0_-0.009/Lev3,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1514,SXS,G1784,1,Training,1;2;3,0,,,0006/Lev3,BFI:q4_7d:0006,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1515,SXS,G1785,1,Training,1;2;3,0,,,0010/Lev3,BFI:q4_7d:0010,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1516,SXS,G1786,1,Training,1;2;3,0,,,0012/Lev3,BFI:q4_7d:0012,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1517,SXS,G1787,1,Training,1;2;3,0,,,0014/Lev3,BFI:q4_7d:0014,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1518,SXS,G1788,1,Training,1;2;3,0,,,0017/Lev3,BFI:q4_7d:0017,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1519,SXS,G1789,1,Training,1;2;3,0,,,0021/Lev3,BFI:q4_7d:0021,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1520,SXS,G1790,1,Training,1;2;3,0,,,0022/Lev3,BFI:q4_7d:0022,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1521,SXS,G1791,1,Training,1;2;3,0,,,0023/Lev3,BFI:q4_7d:0023,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1522,SXS,G1792,1,Training,1;2;3,0,,,0024/Lev3,BFI:q4_7d:0024,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1523,SXS,G1793,1,Training,1;2;3,0,,,0026/Lev3,BFI:q4_7d:0026,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1524,SXS,G1794,1,Training,1;2;3,0,,,0027/Lev3,BFI:q4_7d:0027,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1525,SXS,G1795,1,Training,1;2;3,0,,,0028/Lev3,BFI:q4_7d:0028,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1526,SXS,G1796,1,Training,1;2;3,0,,,0029/Lev3,BFI:q4_7d:0029,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1527,SXS,G1797,1,Training,1;2;3,0,,,0030/Lev3,BFI:q4_7d:0030,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1528,SXS,G1798,1,Training,1;2;3,0,,,0031/Lev3,BFI:q4_7d:0031,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1529,SXS,G1799,1,Training,1;2;3,0,,,0032/Lev3,BFI:q4_7d:0032,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1530,SXS,G1800,1,Training,1;2;3,0,,,0033/Lev3,BFI:q4_7d:0033,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1531,SXS,G1801,1,Training,1;2;3,0,,,0034/Lev3,BFI:q4_7d:0034,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1532,SXS,G1802,1,Training,1;2;3,0,,,0035/Lev3,BFI:q4_7d:0035,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1533,SXS,G1803,1,Training,1;2;3,0,,,0036/Lev3,BFI:q4_7d:0036,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1534,SXS,G1804,1,Training,1;2;3,0,,,0037/Lev3,BFI:q4_7d:0037,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1535,SXS,G1805,1,Training,1;2;3,0,,,0038/Lev3,BFI:q4_7d:0038,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1536,SXS,G1806,1,Training,1;2;3,0,,,0039/Lev3,BFI:q4_7d:0039,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1537,SXS,G1807,1,Training,1;2;3,0,,,0040/Lev3,BFI:q4_7d:0040,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1538,SXS,G1808,1,Training,1;2;3,0,,,0041/Lev3,BFI:q4_7d:0041,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1539,SXS,G1809,1,Training,1;2;3,0,,,0042/Lev3,BFI:q4_7d:0042,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1540,SXS,G1810,1,Training,1;2;3,0,,,0043/Lev3,BFI:q4_7d:0043,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1541,SXS,G1811,1,Training,1;2;3,0,,,0044/Lev3,BFI:q4_7d:0044,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1542,SXS,G1812,1,Training,1;2;3,0,,,0045/Lev3,BFI:q4_7d:0045,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1543,SXS,G1813,1,Training,1;2;3,0,,,0046/Lev3,BFI:q4_7d:0046,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1544,SXS,G1814,1,Training,1;2;3,0,,,0047/Lev3,BFI:q4_7d:0047,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1545,SXS,G1815,1,Training,1;2;3,0,,,0049/Lev3,BFI:q4_7d:0049,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1546,SXS,G1816,1,Training,1;2;3,0,,,0050/Lev3,BFI:q4_7d:0050,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1547,SXS,G1817,1,Training,1;2;3,0,,,0051/Lev3,BFI:q4_7d:0051,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1548,SXS,G1818,1,Training,1;2;3,0,,,0052/Lev3,BFI:q4_7d:0052,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1549,SXS,G1819,1,Training,1;2;3,0,,,0053/Lev3,BFI:q4_7d:0053,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1550,SXS,G1820,1,Training,1;2;3,0,,,0054/Lev3,BFI:q4_7d:0054,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1551,SXS,G1821,1,Training,1;2;3,0,,,0055/Lev3,BFI:q4_7d:0055,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1552,SXS,G1822,1,Training,1;2;3,0,,,0056/Lev3,BFI:q4_7d:0056,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1553,SXS,G1823,1,Training,1;2;3,0,,,0057/Lev3,BFI:q4_7d:0057,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1554,SXS,G1824,1,Training,1;2;3,0,,,0058/Lev3,BFI:q4_7d:0058,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1555,SXS,G1825,1,Training,1;2;3,0,,,0059/Lev3,BFI:q4_7d:0059,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1556,SXS,G1826,1,Training,1;2;3,0,,,0060/Lev3,BFI:q4_7d:0060,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1557,SXS,G1827,1,Training,1;2;3,0,,,0061/Lev3,BFI:q4_7d:0061,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1558,SXS,G1828,1,Training,1;2;3,0,,,0062/Lev3,BFI:q4_7d:0062,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1559,SXS,G1829,1,Training,1;2;3,0,,,0063/Lev3,BFI:q4_7d:0063,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1560,SXS,G1830,1,Training,1;2;3,0,,,0064/Lev3,BFI:q4_7d:0064,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1561,SXS,G1831,1,Training,1;2;3,0,,,0065/Lev3,BFI:q4_7d:0065,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1562,SXS,G1832,1,Training,1;2;3,0,,,0066/Lev3,BFI:q4_7d:0066,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1563,SXS,G1833,1,Training,1;2;3,0,,,0067/Lev3,BFI:q4_7d:0067,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1564,SXS,G1834,1,Training,1;2;3,0,,,0068/Lev3,BFI:q4_7d:0068,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1565,SXS,G1835,1,Training,1;2;3,0,,,0069/Lev3,BFI:q4_7d:0069,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1566,SXS,G1836,1,Training,1;2;3,0,,,0070/Lev3,BFI:q4_7d:0070,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1567,SXS,G1837,1,Training,1;2;3,0,,,0071/Lev3,BFI:q4_7d:0071,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1568,SXS,G1838,1,Training,1;2;3,0,,,0072/Lev3,BFI:q4_7d:0072,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1569,SXS,G1839,1,Training,1;2;3,0,,,0073/Lev3,BFI:q4_7d:0073,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1570,SXS,G1840,1,Training,1;2;3,0,,,0074/Lev3,BFI:q4_7d:0074,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1571,SXS,G1841,1,Training,1;2;3,0,,,0075/Lev3,BFI:q4_7d:0075,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1572,SXS,G1842,1,Training,1;2;3,0,,,0076/Lev3,BFI:q4_7d:0076,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1573,SXS,G1843,1,Training,1;2;3,0,,,0077/Lev3,BFI:q4_7d:0077,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1574,SXS,G1844,1,Training,1;2;3,0,,,0078/Lev3,BFI:q4_7d:0078,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1575,SXS,G1845,1,Training,1;2;3,0,,,0079/Lev3,BFI:q4_7d:0079,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1576,SXS,G1846,1,Training,1;2;3,0,,,0080/Lev3,BFI:q4_7d:0080,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1577,SXS,G1847,1,Training,1;2;3,0,,,0081/Lev3,BFI:q4_7d:0081,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1578,SXS,G1848,1,Training,1;2;3,0,,,0082/Lev3,BFI:q4_7d:0082,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1579,SXS,G1849,1,Training,1;2;3,0,,,0083/Lev3,BFI:q4_7d:0083,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1580,SXS,G1850,1,Training,1;2;3,0,,,0084/Lev3,BFI:q4_7d:0084,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1581,SXS,G1851,1,Training,1;2;3,0,,,0085/Lev3,BFI:q4_7d:0085,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1582,SXS,G1852,1,Training,1;2;3,0,,,0086/Lev3,BFI:q4_7d:0086,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1583,SXS,G1853,1,Training,1;2;3,0,,,0087/Lev3,BFI:q4_7d:0087,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1584,SXS,G1854,1,Training,1;2;3,0,,,0089/Lev3,BFI:q4_7d:0089,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1585,SXS,G1855,1,Training,1;2;3,0,,,0090/Lev3,BFI:q4_7d:0090,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1586,SXS,G1856,1,Training,1;2;3,0,,,0091/Lev3,BFI:q4_7d:0091,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1587,SXS,G1857,1,Training,1;2;3,0,,,0093/Lev3,BFI:q4_7d:0093,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1588,SXS,G1858,1,Training,1;2;3,0,,,0094/Lev3,BFI:q4_7d:0094,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1589,SXS,G1859,1,Training,1;2;3,0,,,0095/Lev3,BFI:q4_7d:0095,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1590,SXS,G1860,1,Training,1;2;3,0,,,0096/Lev3,BFI:q4_7d:0096,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1591,SXS,G1861,1,Training,1;2;3,0,,,0097/Lev3,BFI:q4_7d:0097,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1592,SXS,G1862,1,Training,1;2;3,0,,,0098/Lev3,BFI:q4_7d:0098,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1593,SXS,G1863,1,Training,1;2;3,0,,,0099/Lev3,BFI:q4_7d:0099,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1594,SXS,G1864,1,Training,1;2;3,0,,,0100/Lev3,BFI:q4_7d:0100,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1595,SXS,G1865,1,Training,1;2;3,0,,,0101/Lev3,BFI:q4_7d:0101,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1596,SXS,G1866,1,Training,1;2;3,0,,,0102/Lev3,BFI:q4_7d:0102,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1597,SXS,G1867,1,Training,1;2;3,0,,,0103/Lev3,BFI:q4_7d:0103,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1598,SXS,G1868,1,Training,1;2;3,0,,,0104/Lev3,BFI:q4_7d:0104,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1599,SXS,G1869,1,Training,1;2;3,0,,,0105/Lev3,BFI:q4_7d:0105,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1600,SXS,G1870,1,Training,1;2;3,0,,,0106/Lev3,BFI:q4_7d:0106,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1601,SXS,G1871,1,Training,1;2;3,0,,,0107/Lev3,BFI:q4_7d:0107,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1602,SXS,G1872,1,Training,1;2;3,0,,,0108/Lev3,BFI:q4_7d:0108,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1603,SXS,G1873,1,Training,1;2;3,0,,,0109/Lev3,BFI:q4_7d:0109,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1604,SXS,G1874,1,Training,1;2;3,0,,,0110/Lev3,BFI:q4_7d:0110,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1605,SXS,G1875,1,Training,1;2;3,0,,,0111/Lev3,BFI:q4_7d:0111,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1606,SXS,G1876,1,Training,1;2;3,0,,,0112/Lev3,BFI:q4_7d:0112,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1607,SXS,G1877,1,Training,1;2;3,0,,,0113/Lev3,BFI:q4_7d:0113,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1608,SXS,G1878,1,Training,1;2;3,0,,,0114/Lev3,BFI:q4_7d:0114,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1609,SXS,G1879,1,Training,1;2;3,0,,,0115/Lev3,BFI:q4_7d:0115,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1610,SXS,G1880,1,Training,1;2;3,0,,,0116/Lev3,BFI:q4_7d:0116,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1611,SXS,G1881,1,Training,1;2;3,0,,,0118/Lev3,BFI:q4_7d:0118,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1612,SXS,G1882,1,Training,1;2;3,0,,,0119/Lev3,BFI:q4_7d:0119,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1613,SXS,G1883,1,Training,1;2;3,0,,,0120/Lev3,BFI:q4_7d:0120,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1614,SXS,G1884,1,Training,1;2;3,0,,,0121/Lev3,BFI:q4_7d:0121,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1615,SXS,G1885,1,Training,1;2;3,0,,,0122/Lev3,BFI:q4_7d:0122,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1616,SXS,G1886,1,Training,1;2;3,0,,,0123/Lev3,BFI:q4_7d:0123,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1617,SXS,G1887,1,Training,1;2;3,0,,,0124/Lev3,BFI:q4_7d:0124,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1618,SXS,G1888,1,Training,1;2;3,0,,,0125/Lev3,BFI:q4_7d:0125,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1619,SXS,G1889,1,Training,1;2;3,0,,,0126/Lev3,BFI:q4_7d:0126,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1620,SXS,G1890,1,Training,1;2;3,0,,,0127/Lev3,BFI:q4_7d:0127,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1621,SXS,G1891,1,Training,1;2;3,0,,,0128/Lev3,BFI:q4_7d:0128,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1622,SXS,G1892,1,Training,1;2;3,0,,,0129/Lev3,BFI:q4_7d:0129,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1623,SXS,G1893,1,Training,1;2;3,0,,,0130/Lev3,BFI:q4_7d:0130,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1624,SXS,G1894,1,Training,1;2;3,0,,,0131/Lev3,BFI:q4_7d:0131,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1625,SXS,G1895,1,Training,1;2;3,0,,,0132/Lev3,BFI:q4_7d:0132,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1626,SXS,G1896,1,Training,1;2;3,0,,,0133/Lev3,BFI:q4_7d:0133,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1627,SXS,G1897,1,Training,1;2;3,0,,,0134/Lev3,BFI:q4_7d:0134,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1628,SXS,G1898,1,Training,1;2;3,0,,,0135/Lev3,BFI:q4_7d:0135,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1629,SXS,G1899,1,Training,1;2;3,0,,,0136/Lev3,BFI:q4_7d:0136,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1630,SXS,G1900,1,Training,1;2;3,0,,,0137/Lev3,BFI:q4_7d:0137,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1631,SXS,G1901,1,Training,1;2;3,0,,,0138/Lev3,BFI:q4_7d:0138,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1632,SXS,G1902,1,Training,1;2;3,0,,,0140/Lev3,BFI:q4_7d:0140,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1633,SXS,G1903,1,Training,1;2;3,0,,,0141/Lev3,BFI:q4_7d:0141,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1634,SXS,G1904,1,Training,1;2;3,0,,,0142/Lev3,BFI:q4_7d:0142,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1635,SXS,G1905,1,Training,1;2;3,0,,,0143/Lev3,BFI:q4_7d:0143,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1636,SXS,G1906,1,Training,1;2;3,0,,,0144/Lev3,BFI:q4_7d:0144,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1637,SXS,G1907,1,Training,1;2;3,0,,,0145/Lev3,BFI:q4_7d:0145,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1638,SXS,G1908,1,Training,1;2;3,0,,,0146/Lev3,BFI:q4_7d:0146,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1639,SXS,G1909,1,Training,1;2;3,0,,,0147/Lev3,BFI:q4_7d:0147,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1640,SXS,G1910,1,Training,1;2;3,0,,,0148/Lev3,BFI:q4_7d:0148,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1641,SXS,G1911,1,Training,1;2;3,0,,,0149/Lev3,BFI:q4_7d:0149,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1642,SXS,G1912,1,Training,1;2;3,0,,,0150/Lev3,BFI:q4_7d:0150,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1643,SXS,G1913,1,Training,1;2;3,0,,,0151/Lev3,BFI:q4_7d:0151,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1644,SXS,G1914,1,Training,1;2;3,0,,,0152/Lev3,BFI:q4_7d:0152,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1645,SXS,G1915,1,Training,1;2;3,0,,,0153/Lev3,BFI:q4_7d:0153,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1646,SXS,G1916,1,Training,1;2;3,0,,,0154/Lev3,BFI:q4_7d:0154,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1647,SXS,G1917,1,Training,1;2;3,0,,,0155/Lev3,BFI:q4_7d:0155,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1648,SXS,G1918,1,Training,1;2;3,0,,,0156/Lev3,BFI:q4_7d:0156,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1649,SXS,G1919,1,Training,1;2;3,0,,,0157/Lev3,BFI:q4_7d:0157,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1650,SXS,G1920,1,Training,1;2;3,0,,,0158/Lev3,BFI:q4_7d:0158,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1651,SXS,G1921,1,Training,1;2;3,0,,,0159/Lev3,BFI:q4_7d:0159,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1652,SXS,G1922,1,Training,1;2;3,0,,,0160/Lev3,BFI:q4_7d:0160,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1653,SXS,G1923,1,Training,1;2;3,0,,,0161/Lev3,BFI:q4_7d:0161,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1654,SXS,G1924,1,Training,1;2;3,0,,,0162/Lev3,BFI:q4_7d:0162,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1655,SXS,G1925,1,Training,1;2;3,0,,,0163/Lev3,BFI:q4_7d:0163,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1656,SXS,G1926,1,Training,1;2;3,0,,,0164/Lev3,BFI:q4_7d:0164,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1657,SXS,G1927,1,Training,1;2;3,0,,,0165/Lev3,BFI:q4_7d:0165,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1658,SXS,G1928,1,Training,1;2;3,0,,,0166/Lev3,BFI:q4_7d:0166,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1659,SXS,G1929,1,Training,1;2;3,0,,,0167/Lev3,BFI:q4_7d:0167,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1660,SXS,G1930,1,Training,1;2;3,0,,,0168/Lev3,BFI:q4_7d:0168,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1661,SXS,G1931,1,Training,1;2;3,0,,,0169/Lev3,BFI:q4_7d:0169,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1662,SXS,G1932,1,Training,1;2;3,0,,,0170/Lev3,BFI:q4_7d:0170,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1663,SXS,G1933,1,Training,1;2;3,0,,,0171/Lev3,BFI:q4_7d:0171,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1664,SXS,G1934,1,Training,1;2;3,0,,,0172/Lev3,BFI:q4_7d:0172,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1665,SXS,G1935,1,Training,1;2;3,0,,,0173/Lev3,BFI:q4_7d:0173,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1666,SXS,G1936,1,Training,1;2;3,0,,,0174/Lev3,BFI:q4_7d:0174,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1667,SXS,G1937,1,Training,1;2;3,0,,,0175/Lev3,BFI:q4_7d:0175,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1668,SXS,G1938,1,Training,1;2;3,0,,,0176/Lev3,BFI:q4_7d:0176,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1669,SXS,G1939,1,Training,1;2;3,0,,,0177/Lev3,BFI:q4_7d:0177,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1670,SXS,G1940,1,Training,1;2;3,0,,,0178/Lev3,BFI:q4_7d:0178,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1671,SXS,G1941,1,Training,1;2;3,0,,,0179/Lev3,BFI:q4_7d:0179,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1672,SXS,G1942,1,Training,1;2;3,0,,,0180/Lev3,BFI:q4_7d:0180,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1673,SXS,G1943,1,Training,1;2;3,0,,,0181/Lev3,BFI:q4_7d:0181,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1674,SXS,G1944,1,Training,1;2;3,0,,,0182/Lev3,BFI:q4_7d:0182,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1675,SXS,G1945,1,Training,1;2;3,0,,,0183/Lev3,BFI:q4_7d:0183,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1676,SXS,G1946,1,Training,1;2;3,0,,,0184/Lev3,BFI:q4_7d:0184,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1677,SXS,G1947,1,Training,1;2;3,0,,,0185/Lev3,BFI:q4_7d:0185,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1678,SXS,G1948,1,Training,1;2;3,0,,,0186/Lev3,BFI:q4_7d:0186,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1679,SXS,G1949,1,Training,1;2;3,0,,,0187/Lev3,BFI:q4_7d:0187,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1680,SXS,G1950,1,Training,1;2;3,0,,,0188/Lev3,BFI:q4_7d:0188,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1681,SXS,G1951,1,Training,1;2;3,0,,,0189/Lev3,BFI:q4_7d:0189,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1682,SXS,G1952,1,Training,1;2;3,0,,,0190/Lev3,BFI:q4_7d:0190,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1683,SXS,G1953,1,Training,1;2;3,0,,,0191/Lev3,BFI:q4_7d:0191,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1684,SXS,G1954,1,Training,1;2;3,0,,,0192/Lev3,BFI:q4_7d:0192,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1685,SXS,G1955,1,Training,1;2;3,0,,,0193/Lev3,BFI:q4_7d:0193,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1686,SXS,G1956,1,Training,1;2;3,0,,,0195/Lev3,BFI:q4_7d:0195,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1687,SXS,G1957,1,Training,1;2;3,0,,,0196/Lev3,BFI:q4_7d:0196,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1688,SXS,G1958,1,Training,1;2;3,0,,,0197/Lev3,BFI:q4_7d:0197,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1689,SXS,G1959,1,Training,1;2;3,0,,,0198/Lev3,BFI:q4_7d:0198,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1690,SXS,G1960,1,Training,1;2;3,0,,,0199/Lev3,BFI:q4_7d:0199,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1691,SXS,G1961,1,Training,1;2;3,0,,,0200/Lev3,BFI:q4_7d:0200,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1692,SXS,G1962,1,Training,1;2;3,0,,,0201/Lev3,BFI:q4_7d:0201,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1693,SXS,G1963,1,Training,1;2;3,0,,,0202/Lev3,BFI:q4_7d:0202,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1694,SXS,G1964,1,Training,1;2;3,0,,,0203/Lev3,BFI:q4_7d:0203,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1695,SXS,G1965,1,Training,1;2;3,0,,,0204/Lev3,BFI:q4_7d:0204,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1696,SXS,G1966,1,Training,1;2;3,0,,,0205/Lev3,BFI:q4_7d:0205,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1697,SXS,G1967,1,Training,1;2;3,0,,,0206/Lev3,BFI:q4_7d:0206,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1698,SXS,G1968,1,Training,1;2;3,0,,,0207/Lev3,BFI:q4_7d:0207,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1699,SXS,G1969,1,Training,1;2;3,0,,,0208/Lev3,BFI:q4_7d:0208,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1700,SXS,G1970,1,Training,1;2;3,0,,,0209/Lev3,BFI:q4_7d:0209,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1701,SXS,G1971,1,Training,1;2;3,0,,,0210/Lev3,BFI:q4_7d:0210,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1702,SXS,G1972,1,Training,1;2;3,0,,,0211/Lev3,BFI:q4_7d:0211,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1703,SXS,G1973,1,Training,1;2;3,0,,,0212/Lev3,BFI:q4_7d:0212,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1704,SXS,G1974,1,Training,1;2;3,0,,,0213/Lev3,BFI:q4_7d:0213,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1705,SXS,G1975,1,Training,1;2;3,0,,,0214/Lev3,BFI:q4_7d:0214,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1706,SXS,G1976,1,Training,1;2;3,0,,,0215/Lev3,BFI:q4_7d:0215,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1707,SXS,G1977,1,Training,1;2;3,0,,,0216/Lev3,BFI:q4_7d:0216,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1708,SXS,G1978,1,Training,1;2;3,0,,,0217/Lev3,BFI:q4_7d:0217,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1709,SXS,G1979,1,Training,1;2;3,0,,,0218/Lev3,BFI:q4_7d:0218,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1710,SXS,G1980,1,Training,1;2;3,0,,,0219/Lev3,BFI:q4_7d:0219,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1711,SXS,G1981,1,Training,1;2;3,0,,,0220/Lev3,BFI:q4_7d:0220,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1712,SXS,G1982,1,Training,1;2;3,0,,,0221/Lev3,BFI:q4_7d:0221,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1713,SXS,G1983,1,Training,1;2;3,0,,,0222/Lev3,BFI:q4_7d:0222,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1714,SXS,G1984,1,Training,1;2;3,0,,,0223/Lev3,BFI:q4_7d:0223,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1715,SXS,G1985,1,Training,1;2;3,0,,,0224/Lev3,BFI:q4_7d:0224,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1716,SXS,G1986,1,Training,1;2;3,0,,,0225/Lev3,BFI:q4_7d:0225,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1717,SXS,G1987,1,Training,1;2;3,0,,,0226/Lev3,BFI:q4_7d:0226,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1718,SXS,G1988,1,Training,1;2;3,0,,,0227/Lev3,BFI:q4_7d:0227,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1719,SXS,G1989,1,Training,1;2;3,0,,,0228/Lev3,BFI:q4_7d:0228,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1720,SXS,G1990,1,Training,1;2;3,0,,,0229/Lev3,BFI:q4_7d:0229,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1721,SXS,G1991,1,Training,1;2;3,0,,,0230/Lev3,BFI:q4_7d:0230,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1722,SXS,G1992,1,Training,1;2;3,0,,,0231/Lev3,BFI:q4_7d:0231,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1723,SXS,G1993,1,Training,1;2;3,0,,,0232/Lev3,BFI:q4_7d:0232,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1724,SXS,G1994,1,Training,1;2;3,0,,,0233/Lev3,BFI:q4_7d:0233,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1725,SXS,G1995,1,Training,1;2;3,0,,,0234/Lev3,BFI:q4_7d:0234,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1726,SXS,G1996,1,Training,1;2;3,0,,,0235/Lev3,BFI:q4_7d:0235,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1727,SXS,G1997,1,Training,1;2;3,0,,,0236/Lev3,BFI:q4_7d:0236,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1728,SXS,G1998,1,Training,1;2;3,0,,,0237/Lev3,BFI:q4_7d:0237,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1729,SXS,G1999,1,Training,1;2;3,0,,,0238/Lev3,BFI:q4_7d:0238,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1730,SXS,G2000,1,Training,1;2;3,0,,,0239/Lev3,BFI:q4_7d:0239,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1731,SXS,G2001,1,Training,1;2;3,0,,,0240/Lev3,BFI:q4_7d:0240,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1732,SXS,G2002,1,Training,1;2;3,0,,,0241/Lev3,BFI:q4_7d:0241,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1733,SXS,G2003,1,Training,1;2;3,0,,,0242/Lev3,BFI:q4_7d:0242,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1734,SXS,G2004,1,Training,1;2;3,0,,,0243/Lev3,BFI:q4_7d:0243,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1735,SXS,G2005,1,Training,1;2;3,0,,,0244/Lev3,BFI:q4_7d:0244,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1736,SXS,G2006,1,Training,1;2;3,0,,,0245/Lev3,BFI:q4_7d:0245,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1737,SXS,G2007,1,Training,1;2;3,0,,,0246/Lev3,BFI:q4_7d:0246,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1738,SXS,G2008,1,Training,1;2;3,0,,,0248/Lev3,BFI:q4_7d:0248,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1739,SXS,G2009,1,Training,1;2;3,0,,,0249/Lev3,BFI:q4_7d:0249,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1740,SXS,G2010,1,Training,1;2;3,0,,,0251/Lev3,BFI:q4_7d:0251,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1741,SXS,G2011,1,Training,1;2;3,0,,,0252/Lev3,BFI:q4_7d:0252,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1742,SXS,G2012,1,Training,1;2;3,0,,,0253/Lev3,BFI:q4_7d:0253,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1743,SXS,G2013,1,Training,1;2;3,0,,,0254/Lev3,BFI:q4_7d:0254,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1744,SXS,G2014,1,Training,1;2;3,0,,,0255/Lev3,BFI:q4_7d:0255,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1745,SXS,G2015,1,Training,1;2;3,0,,,0256/Lev3,BFI:q4_7d:0256,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1746,SXS,G2016,1,Training,1;2;3,0,,,0257/Lev3,BFI:q4_7d:0257,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1747,SXS,G2017,1,Training,1;2;3,0,,,0258/Lev3,BFI:q4_7d:0258,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1748,SXS,G2018,1,Training,1;2;3,0,,,0259/Lev3,BFI:q4_7d:0259,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1749,SXS,G2019,1,Training,1;2;3,0,,,0260/Lev3,BFI:q4_7d:0260,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1750,SXS,G2020,1,Training,1;2;3,0,,,0261/Lev3,BFI:q4_7d:0261,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1751,SXS,G2021,1,Training,1;2;3,0,,,0262/Lev3,BFI:q4_7d:0262,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1752,SXS,G2022,1,Training,1;2;3,0,,,0263/Lev3,BFI:q4_7d:0263,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1753,SXS,G2023,1,Training,1;2;3,0,,,0264/Lev3,BFI:q4_7d:0264,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1754,SXS,G2024,1,Training,1;2;3,0,,,0265/Lev3,BFI:q4_7d:0265,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1755,SXS,G2025,1,Training,1;2;3,0,,,0266/Lev3,BFI:q4_7d:0266,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1756,SXS,G2026,1,Training,1;2;3,0,,,0267/Lev3,BFI:q4_7d:0267,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1757,SXS,G2027,1,Training,1;2;3,0,,,0268/Lev3,BFI:q4_7d:0268,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1758,SXS,G2028,1,Training,1;2;3,0,,,0269/Lev3,BFI:q4_7d:0269,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1759,SXS,G2029,1,Training,1;2;3,0,,,0270/Lev3,BFI:q4_7d:0270,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1760,SXS,G2030,1,Training,1;2;3,0,,,0271/Lev3,BFI:q4_7d:0271,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1761,SXS,G2031,1,Training,1;2;3,0,,,0272/Lev3,BFI:q4_7d:0272,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1762,SXS,G2032,1,Training,1;2;3,0,,,0273/Lev3,BFI:q4_7d:0273,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1763,SXS,G2033,1,Training,1;2;3,0,,,0274/Lev3,BFI:q4_7d:0274,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1764,SXS,G2034,1,Training,1;2;3,0,,,0275/Lev3,BFI:q4_7d:0275,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1765,SXS,G2035,1,Training,1;2;3,0,,,0276/Lev3,BFI:q4_7d:0276,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1766,SXS,G2036,1,Training,1;2;3,0,,,0277/Lev3,BFI:q4_7d:0277,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1767,SXS,G2037,1,Training,1;2;3,0,,,0278/Lev3,BFI:q4_7d:0278,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1768,SXS,G2038,1,Training,1;2;3,0,,,0279/Lev3,BFI:q4_7d:0279,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1769,SXS,G2039,1,Training,1;2;3,0,,,0280/Lev3,BFI:q4_7d:0280,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1770,SXS,G2040,1,Training,1;2;3,0,,,0281/Lev3,BFI:q4_7d:0281,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1771,SXS,G2041,1,Training,1;2;3,0,,,0282/Lev3,BFI:q4_7d:0282,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1772,SXS,G2042,1,Training,1;2;3,0,,,0283/Lev3,BFI:q4_7d:0283,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1773,SXS,G2043,1,Training,1;2;3,0,,,0284/Lev3,BFI:q4_7d:0284,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1774,SXS,G2044,1,Training,1;2;3,0,,,0285/Lev3,BFI:q4_7d:0285,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1775,SXS,G2045,1,Training,1;2;3,0,,,0286/Lev3,BFI:q4_7d:0286,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1776,SXS,G2046,1,Training,1;2;3,0,,,0287/Lev3,BFI:q4_7d:0287,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1777,SXS,G2047,1,Training,1;2;3,0,,,0288/Lev3,BFI:q4_7d:0288,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1778,SXS,G2048,1,Training,1;2;3,0,,,0289/Lev3,BFI:q4_7d:0289,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1779,SXS,G2049,1,Training,1;2;3,0,,,0291/Lev3,BFI:q4_7d:0291,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1780,SXS,G2050,1,Training,1;2;3,0,,,0292/Lev3,BFI:q4_7d:0292,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1781,SXS,G2051,1,Training,1;2;3,0,,,0293/Lev3,BFI:q4_7d:0293,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1782,SXS,G2052,1,Training,1;2;3,0,,,0294/Lev3,BFI:q4_7d:0294,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1783,SXS,G2053,1,Training,1;2;3,0,,,0295/Lev3,BFI:q4_7d:0295,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1784,SXS,G2054,1,Training,1;2;3,0,,,0296/Lev3,BFI:q4_7d:0296,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1785,SXS,G2055,1,Training,1;2;3,0,,,0298/Lev3,BFI:q4_7d:0298,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1786,SXS,G2056,1,Training,1;2;3,0,,,0299/Lev3,BFI:q4_7d:0299,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1787,SXS,G2057,1,Training,1;2;3,0,,,0300/Lev3,BFI:q4_7d:0300,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1788,SXS,G2058,1,Training,1;2;3,0,,,0301/Lev3,BFI:q4_7d:0301,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1789,SXS,G2059,1,Training,1;2;3,0,,,0302/Lev3,BFI:q4_7d:0302,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1790,SXS,G2060,1,Training,1;2;3,0,,,0303/Lev3,BFI:q4_7d:0303,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1791,SXS,G2061,1,Training,1;2;3,0,,,0304/Lev3,BFI:q4_7d:0304,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1792,SXS,G2062,1,Training,1;2;3,0,,,0305/Lev3,BFI:q4_7d:0305,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1793,SXS,G2063,1,Training,1;2;3,0,,,0306/Lev3,BFI:q4_7d:0306,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1794,SXS,G2064,1,Training,1;2;3,0,,,0307/Lev3,BFI:q4_7d:0307,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1795,SXS,G2065,1,Training,1;2;3,0,,,0308/Lev3,BFI:q4_7d:0308,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1796,SXS,G2066,1,Training,1;2;3,0,,,0309/Lev3,BFI:q4_7d:0309,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1797,SXS,G2067,1,Training,1;2;3,0,,,0310/Lev3,BFI:q4_7d:0310,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1798,SXS,G2068,1,Training,1;2;3,0,,,0311/Lev3,BFI:q4_7d:0311,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1799,SXS,G2069,1,Training,1;2;3,0,,,0312/Lev3,BFI:q4_7d:0312,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1800,SXS,G2070,1,Training,1;2;3,0,,,0313/Lev3,BFI:q4_7d:0313,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1801,SXS,G2071,1,Training,1;2;3,0,,,0314/Lev3,BFI:q4_7d:0314,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1802,SXS,G2072,1,Training,1;2;3,0,,,0315/Lev3,BFI:q4_7d:0315,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1803,SXS,G2073,1,Training,1;2;3,0,,,0316/Lev3,BFI:q4_7d:0316,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1804,SXS,G2074,1,Training,1;2;3,0,,,0317/Lev3,BFI:q4_7d:0317,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1805,SXS,G2075,1,Training,1;2;3,0,,,0318/Lev3,BFI:q4_7d:0318,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1806,SXS,G2076,1,Training,1;2;3,0,,,0319/Lev3,BFI:q4_7d:0319,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1807,SXS,G2077,1,Training,1;2;3,0,,,0320/Lev3,BFI:q4_7d:0320,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1808,SXS,G2078,1,Training,1;2;3,0,,,0321/Lev3,BFI:q4_7d:0321,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1809,SXS,G2079,1,Training,1;2;3,0,,,0322/Lev3,BFI:q4_7d:0322,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1810,SXS,G2080,1,Training,1;2;3,0,,,0323/Lev3,BFI:q4_7d:0323,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1811,SXS,G2081,1,Training,1;2;3,0,,,0324/Lev3,BFI:q4_7d:0324,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1812,SXS,G2082,1,Training,1;2;3,0,,,0325/Lev3,BFI:q4_7d:0325,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1813,SXS,G2083,1,Training,1;2;3,0,,,0327/Lev3,BFI:q4_7d:0327,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1814,SXS,G2084,1,Training,1;2;3,0,,,0328/Lev3,BFI:q4_7d:0328,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1815,SXS,G2085,1,Training,1;2;3,0,,,0329/Lev3,BFI:q4_7d:0329,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1816,SXS,G2086,1,Training,1;2;3,0,,,0330/Lev3,BFI:q4_7d:0330,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1817,SXS,G2087,1,Training,1;2;3,0,,,0331/Lev3,BFI:q4_7d:0331,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1818,SXS,G2088,1,Training,1;2;3,0,,,0332/Lev3,BFI:q4_7d:0332,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1819,SXS,G2089,1,Training,1;2;3,0,,,0333/Lev3,BFI:q4_7d:0333,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1820,SXS,G2090,1,Training,1;2;3,0,,,0334/Lev3,BFI:q4_7d:0334,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1821,SXS,G2091,1,Training,1;2;3,0,,,0335/Lev3,BFI:q4_7d:0335,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1822,SXS,G2092,1,Training,1;2;3,0,,,0336/Lev3,BFI:q4_7d:0336,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1823,SXS,G2093,1,Training,1;2;3,0,,,0337/Lev3,BFI:q4_7d:0337,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1824,SXS,G2094,1,Training,1;2;3,0,,,0338/Lev3,BFI:q4_7d:0338,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1825,SXS,G2095,1,Training,1;2;3,0,,,0339/Lev3,BFI:q4_7d:0339,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1826,SXS,G2096,1,Training,1;2;3,0,,,0340/Lev3,BFI:q4_7d:0340,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1827,SXS,G2097,1,Training,1;2;3,0,,,0341/Lev3,BFI:q4_7d:0341,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1828,SXS,G2098,1,Training,1;2;3,0,,,0342/Lev3,BFI:q4_7d:0342,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1829,SXS,G2099,1,Training,1;2;3,0,,,0343/Lev3,BFI:q4_7d:0343,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1830,SXS,G2100,1,Training,1;2;3,0,,,0344/Lev3,BFI:q4_7d:0344,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1831,SXS,G2101,1,Training,1;2;3,0,,,0345/Lev3,BFI:q4_7d:0345,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1832,SXS,G2102,1,Training,1;2;3,0,,,0346/Lev3,BFI:q4_7d:0346,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1833,SXS,G2103,1,Training,1;2;3,0,,,0347/Lev3,BFI:q4_7d:0347,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1834,SXS,G2104,1,Training,1;2;3,0,,,0348/Lev3,BFI:q4_7d:0348,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1835,SXS,G2105,1,Training,1;2;3,0,,,0349/Lev3,BFI:q4_7d:0349,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1836,SXS,G2106,1,Training,1;2;3,0,,,0350/Lev3,BFI:q4_7d:0350,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1837,SXS,G2107,1,Training,1;2;3,0,,,0351/Lev3,BFI:q4_7d:0351,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1838,SXS,G2108,1,Training,1;2;3,0,,,0352/Lev3,BFI:q4_7d:0352,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1839,SXS,G2109,1,Training,1;2;3,0,,,0353/Lev3,BFI:q4_7d:0353,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1840,SXS,G2110,1,Training,1;2;3,0,,,0354/Lev3,BFI:q4_7d:0354,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1841,SXS,G2111,1,Training,1;2;3,0,,,0355/Lev3,BFI:q4_7d:0355,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1842,SXS,G2112,1,Training,1;2;3,0,,,0356/Lev3,BFI:q4_7d:0356,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1843,SXS,G2113,1,Training,1;2;3,0,,,0357/Lev3,BFI:q4_7d:0357,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1844,SXS,G2114,1,Training,1;2;3,0,,,0358/Lev3,BFI:q4_7d:0358,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1845,SXS,G2115,1,Training,1;2;3,0,,,0359/Lev3,BFI:q4_7d:0359,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1846,SXS,G2116,1,Training,1;2;3,0,,,0360/Lev3,BFI:q4_7d:0360,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1847,SXS,G2117,1,Training,1;2;3,0,,,0361/Lev3,BFI:q4_7d:0361,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1848,SXS,G2118,1,Training,1;2;3,0,,,0362/Lev3,BFI:q4_7d:0362,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1849,SXS,G2119,1,Training,1;2;3,0,,,0363/Lev3,BFI:q4_7d:0363,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1850,SXS,G2120,1,Training,1;2;3,0,,,0364/Lev3,BFI:q4_7d:0364,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1851,SXS,G2121,1,Training,1;2;3,0,,,0365/Lev3,BFI:q4_7d:0365,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1852,SXS,G2122,1,Training,1;2;3,0,,,0366/Lev3,BFI:q4_7d:0366,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1853,SXS,G2123,1,Training,1;2;3,0,,,0367/Lev3,BFI:q4_7d:0367,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1854,SXS,G2124,1,Training,1;2;3,0,,,0368/Lev3,BFI:q4_7d:0368,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1855,SXS,G2125,1,Training,1;2;3,0,,,0369/Lev3,BFI:q4_7d:0369,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1856,SXS,G2126,1,Training,1;2;3,0,,,0370/Lev3,BFI:q4_7d:0370,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1857,SXS,G2127,1,Training,1;2;3,0,,,0371/Lev3,BFI:q4_7d:0371,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1858,SXS,G2128,1,Training,1;2;3,0,,,0372/Lev3,BFI:q4_7d:0372,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1859,SXS,G2129,1,Training,1;2;3,0,,,0373/Lev3,BFI:q4_7d:0373,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1860,SXS,G2130,1,Training,1;2;3,0,,,0374/Lev3,BFI:q4_7d:0374,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1861,SXS,G2131,1,Training,1;2;3,0,,,0375/Lev3,BFI:q4_7d:0375,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1862,SXS,G2132,1,Training,1;2;3,0,,,0376/Lev3,BFI:q4_7d:0376,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1863,SXS,G2133,1,Training,1;2;3,0,,,0377/Lev3,BFI:q4_7d:0377,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1864,SXS,G2134,1,Training,1;2;3,0,,,0378/Lev3,BFI:q4_7d:0378,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1865,SXS,G2135,1,Training,1;2;3,0,,,0379/Lev3,BFI:q4_7d:0379,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1866,SXS,G2136,1,Training,1;2;3,0,,,0380/Lev3,BFI:q4_7d:0380,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1867,SXS,G2137,1,Training,1;2;3,0,,,0381/Lev3,BFI:q4_7d:0381,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1868,SXS,G2138,1,Training,1;2;3,0,,,0382/Lev3,BFI:q4_7d:0382,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1869,SXS,G2139,1,Training,1;2;3,0,,,0383/Lev3,BFI:q4_7d:0383,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1870,SXS,G2140,1,Training,1;2;3,0,,,0384/Lev3,BFI:q4_7d:0384,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1871,SXS,G2141,1,Training,1;2;3,0,,,0385/Lev3,BFI:q4_7d:0385,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1872,SXS,G2142,1,Training,1;2;3,0,,,0386/Lev3,BFI:q4_7d:0386,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1873,SXS,G2143,1,Training,1;2;3,0,,,0387/Lev3,BFI:q4_7d:0387,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1874,SXS,G2144,1,Training,1;2;3,0,,,0388/Lev3,BFI:q4_7d:0388,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1875,SXS,G2145,1,Training,1;2;3,0,,,0389/Lev3,BFI:q4_7d:0389,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1876,SXS,G2146,1,Training,1;2;3,0,,,0390/Lev3,BFI:q4_7d:0390,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1877,SXS,G2147,1,Training,1;2;3,0,,,0391/Lev3,BFI:q4_7d:0391,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1878,SXS,G2148,1,Training,1;2;3,0,,,0392/Lev3,BFI:q4_7d:0392,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1879,SXS,G2149,1,Training,1;2;3,0,,,0393/Lev3,BFI:q4_7d:0393,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1880,SXS,G2150,1,Training,1;2;3,0,,,0394/Lev3,BFI:q4_7d:0394,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1881,SXS,G2151,1,Training,1;2;3,0,,,0395/Lev3,BFI:q4_7d:0395,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1882,SXS,G2152,1,Training,1;2;3,0,,,0396/Lev3,BFI:q4_7d:0396,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1883,SXS,G2153,1,Training,1;2;3,0,,,0397/Lev3,BFI:q4_7d:0397,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1884,SXS,G2154,1,Training,1;2;3,0,,,0398/Lev3,BFI:q4_7d:0398,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1885,SXS,G2155,1,Training,1;2;3,0,,,0399/Lev3,BFI:q4_7d:0399,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1886,SXS,G2156,1,Training,1;2;3,0,,,0400/Lev3,BFI:q4_7d:0400,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1887,SXS,G2157,1,Training,1;2;3,0,,,0401/Lev3,BFI:q4_7d:0401,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1888,SXS,G2158,1,Training,1;2;3,0,,,0402/Lev3,BFI:q4_7d:0402,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1889,SXS,G2159,1,Training,1;2;3,0,,,0403/Lev3,BFI:q4_7d:0403,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1890,SXS,G2160,1,Training,1;2;3,0,,,0404/Lev3,BFI:q4_7d:0404,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1891,SXS,G2161,1,Training,1;2;3,0,,,0405/Lev3,BFI:q4_7d:0405,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1892,SXS,G2162,1,Training,1;2;3,0,,,0406/Lev3,BFI:q4_7d:0406,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1893,SXS,G2163,1,Training,1;2;3,0,,,0407/Lev3,BFI:q4_7d:0407,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1894,SXS,G2164,1,Training,1;2;3,0,,,0408/Lev3,BFI:q4_7d:0408,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1895,SXS,G2165,1,Training,1;2;3,0,,,0409/Lev3,BFI:q4_7d:0409,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1896,SXS,G2166,1,Training,1;2;3,0,,,0410/Lev3,BFI:q4_7d:0410,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1897,SXS,G2167,1,Training,1;2;3,0,,,0411/Lev3,BFI:q4_7d:0411,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1898,SXS,G2168,1,Training,1;2;3,0,,,0412/Lev3,BFI:q4_7d:0412,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1899,SXS,G2169,1,Training,1;2;3,0,,,0413/Lev3,BFI:q4_7d:0413,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1900,SXS,G2170,1,Training,1;2;3,0,,,0414/Lev3,BFI:q4_7d:0414,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1901,SXS,G2171,1,Training,1;2;3,0,,,0415/Lev3,BFI:q4_7d:0415,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1902,SXS,G2172,1,Training,1;2;3,0,,,0416/Lev3,BFI:q4_7d:0416,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1903,SXS,G2173,1,Training,1;2;3,0,,,0417/Lev3,BFI:q4_7d:0417,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1904,SXS,G2174,1,Training,1;2;3,0,,,0418/Lev3,BFI:q4_7d:0418,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1905,SXS,G2175,1,Training,1;2;3,0,,,0419/Lev3,BFI:q4_7d:0419,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1906,SXS,G0035,1,Training,1;2,0,,,0420/Lev3,BFI:q4_7d:0420,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2499).
SXS-1907,SXS,G0383,1,Training,1;2,0,,,0421/Lev3,BFI:q4_7d:0421,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1908,SXS,G0745,1,Training,1;2;3,0,,,0422/Lev3,BFI:q4_7d:0422,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1909,SXS,G0745,1,Training,1;2;3,0,,,0423/Lev3,BFI:q4_7d:0423,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1910,SXS,G0745,1,Training,1;2;3,0,,,0424/Lev3,BFI:q4_7d:0424,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1911,SXS,G0397,1,Training,1;2,0,,,0425/Lev3,BFI:q4_7d:0425,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1912,SXS,G2176,1,Training,1;2;3,0,,,0428/Lev3,BFI:q4_7d:0428,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1913,SXS,G2177,1,Training,1;2;3,0,,,0429/Lev3,BFI:q4_7d:0429,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1914,SXS,G0745,1,Training,1;2;3,0,,,0432/Lev3,BFI:q4_7d:0432,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1915,SXS,G2178,1,Training,1;2;3,0,,,0433/Lev3,BFI:q4_7d:0433,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1916,SXS,G2179,1,Training,1;2;3,0,,,0434/Lev3,BFI:q4_7d:0434,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1917,SXS,G2180,1,Training,1;2;3,0,,,0436/Lev3,BFI:q4_7d:0436,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1918,SXS,G2181,1,Training,1;2;3,0,,,0437/Lev3,BFI:q4_7d:0437,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1919,SXS,G0745,1,Training,1;2;3,0,,,0438/Lev3,BFI:q4_7d:0438,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1920,SXS,G2182,1,Training,1;2;3,0,,,0439/Lev3,BFI:q4_7d:0439,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1921,SXS,G2183,1,Training,1;2;3,0,,,0440/Lev3,BFI:q4_7d:0440,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1922,SXS,G2184,1,Training,1;2;3,0,,,0441/Lev3,BFI:q4_7d:0441,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1923,SXS,G2185,1,Training,1;2;3,0,,,0442/Lev3,BFI:q4_7d:0442,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1924,SXS,G2186,1,Training,1;2;3,0,,,0443/Lev3,BFI:q4_7d:0443,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1925,SXS,G0745,1,Training,1;2;3,0,,,0444/Lev3,BFI:q4_7d:0444,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1926,SXS,G2187,1,Training,1;2;3,0,,,0445/Lev3,BFI:q4_7d:0445,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1927,SXS,G2188,1,Training,1;2;3,0,,,0446/Lev3,BFI:q4_7d:0446,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1928,SXS,G2189,1,Training,1;2;3,0,,,0447/Lev3,BFI:q4_7d:0447,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1929,SXS,G2190,1,Training,1;2;3,0,,,0448/Lev3,BFI:q4_7d:0448,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1930,SXS,G2191,1,Training,1;2;3,0,,,0449/Lev3,BFI:q4_7d:0449,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1931,SXS,G0411,1,Training,1;2,0,,,0450/Lev3,BFI:q4_7d:0450,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1932,SXS,G0371,1,Training,1;2,0,,,0451/Lev3,BFI:q4_7d:0451,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1933,SXS,G2192,1,Training,1;2;3,0,,,0452/Lev3,BFI:q4_7d:0452,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1934,SXS,G2193,1,Training,1;2;3,0,,,0453/Lev3,BFI:q4_7d:0453,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1935,SXS,G2194,1,Training,1;2;3,0,,,0454/Lev3,BFI:q4_7d:0454,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1936,SXS,G0369,1,Training,1;2,0,,,0455/Lev3,BFI:q4_7d:0455,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1937,SXS,G0382,1,Training,1;2,0,,,0456/Lev3,BFI:q4_7d:0456,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1938,SXS,G2195,1,Training,1;2,0,,,0457/Lev3,BFI:q4_7d:0457,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1939,SXS,G2196,1,Training,1;2;3,0,,,0458/Lev3,BFI:q4_7d:0458,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1940,SXS,G2197,1,Training,1;2;3,0,,,0459/Lev3,BFI:q4_7d:0459,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1941,SXS,G2198,1,Training,1;2;3,0,,,0460/Lev3,BFI:q4_7d:0460,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1942,SXS,G2199,1,Training,1;2,0,,,0461/Lev3,BFI:q4_7d:0461,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1943,SXS,G2200,1,Training,1;2;3,0,,,0462/Lev3,BFI:q4_7d:0462,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1944,SXS,G2201,1,Training,1;2;3,0,,,0463/Lev3,BFI:q4_7d:0463,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1945,SXS,G2202,1,Training,1;2;3,0,,,0464/Lev3,BFI:q4_7d:0464,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1946,SXS,G2203,1,Training,1;2;3,0,,,0465/Lev3,BFI:q4_7d:0465,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1947,SXS,G2204,1,Training,1;2;3,0,,,0466/Lev3,BFI:q4_7d:0466,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1948,SXS,G2205,1,Training,1;2;3,0,,,0467/Lev3,BFI:q4_7d:0467,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1949,SXS,G2206,1,Training,1;2;3,0,,,0468/Lev3,BFI:q4_7d:0468,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1950,SXS,G2207,1,Training,1;2;3,0,,,0469/Lev3,BFI:q4_7d:0469,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1951,SXS,G2208,1,Training,1;2;3,0,,,0470/Lev3,BFI:q4_7d:0470,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1952,SXS,G2209,1,Training,1;2;3,0,,,0471/Lev3,BFI:q4_7d:0471,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1953,SXS,G2210,1,Training,1;2;3,0,,,0472/Lev3,BFI:q4_7d:0472,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1954,SXS,G2211,1,Training,1;2;3,0,,,0473/Lev3,BFI:q4_7d:0473,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1955,SXS,G2212,1,Training,1;2;3,0,,,0474/Lev3,BFI:q4_7d:0474,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1956,SXS,G2213,1,Training,1;2;3,0,,,0475/Lev3,BFI:q4_7d:0475,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1957,SXS,G2214,1,Training,1;2;3,0,,,0476/Lev3,BFI:q4_7d:0476,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1958,SXS,G2215,1,Training,1;2;3,0,,,0477/Lev3,BFI:q4_7d:0477,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1959,SXS,G2216,1,Training,1;2;3,0,,,0478/Lev3,BFI:q4_7d:0478,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1960,SXS,G2217,1,Training,1;2;3,0,,,0479/Lev3,BFI:q4_7d:0479,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1961,SXS,G0379,1,Training,1;2,0,,,0480/Lev3,BFI:q4_7d:0480,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1962,SXS,G2218,1,Training,1;2,0,,,0481/Lev3,BFI:q4_7d:0481,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1963,SXS,G2219,1,Training,1;2;3,0,,,0482/Lev3,BFI:q4_7d:0482,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1964,SXS,G2220,1,Training,1;2;3,0,,,0483/Lev3,BFI:q4_7d:0483,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1965,SXS,G2221,1,Training,1;2;3,0,,,0484/Lev3,BFI:q4_7d:0484,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1966,SXS,G2222,1,Training,1;2,0,,,0485/Lev3,BFI:q4_7d:0485,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-1967,SXS,G2223,1,Training,1;2;3,0,,,0486/Lev3,BFI:q4_7d:0486,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1968,SXS,G2224,1,Training,1;2;3,0,,,0487/Lev3,BFI:q4_7d:0487,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1969,SXS,G2225,1,Training,1;2;3,0,,,0491/Lev3,BFI:q4_7d:0491,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1970,SXS,G2226,1,Training,1;2;3,0,,,0492/Lev3,BFI:q4_7d:0492,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1971,SXS,G2227,1,Training,1;2;3,0,,,0493/Lev3,BFI:q4_7d:0493,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1972,SXS,G2228,1,Training,1;2;3,0,,,0495/Lev3,BFI:q4_7d:0495,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1973,SXS,G2229,1,Training,1;2;3,0,,,0497/Lev3,BFI:q4_7d:0497,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1974,SXS,G2230,1,Training,1;2;3,0,,,0498/Lev3,BFI:q4_7d:0498,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1975,SXS,G2231,1,Training,1;2;3,0,,,0499/Lev3,BFI:q4_7d:0499,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1976,SXS,G2232,1,Training,1;2;3,0,,,0500/Lev3,BFI:q4_7d:0500,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1977,SXS,G2233,1,Training,1;2;3,0,,,0501/Lev3,BFI:q4_7d:0501,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1978,SXS,G2234,1,Training,1;2;3,0,,,0502/Lev3,BFI:q4_7d:0502,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1979,SXS,G2235,1,Training,1;2;3,0,,,0503/Lev3,BFI:q4_7d:0503,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1980,SXS,G2236,1,Training,1;2;3,0,,,0504/Lev3,BFI:q4_7d:0504,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1981,SXS,G2237,1,Training,1;2;3,0,,,0506/Lev3,BFI:q4_7d:0506,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1982,SXS,G2238,1,Training,1;2;3,0,,,0507/Lev3,BFI:q4_7d:0507,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1983,SXS,G2239,1,Training,1;2;3,0,,,0508/Lev3,BFI:q4_7d:0508,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1984,SXS,G2240,1,Training,1;2;3,0,,,0509/Lev3,BFI:q4_7d:0509,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1985,SXS,G2241,1,Training,1;2;3,0,,,0510/Lev3,BFI:q4_7d:0510,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1986,SXS,G2242,1,Training,1;2;3,0,,,0511/Lev3,BFI:q4_7d:0511,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1987,SXS,G2243,1,Training,1;2;3,0,,,0512/Lev3,BFI:q4_7d:0512,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1988,SXS,G2244,1,Training,1;2;3,0,,,0514/Lev3,BFI:q4_7d:0514,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1989,SXS,G2245,1,Training,1;2;3,0,,,0515/Lev3,BFI:q4_7d:0515,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1990,SXS,G2246,1,Training,1;2;3,0,,,0516/Lev3,BFI:q4_7d:0516,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1991,SXS,G2247,1,Training,1;2;3,0,,,0517/Lev3,BFI:q4_7d:0517,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1992,SXS,G2248,1,Training,1;2;3,0,,,0518/Lev3,BFI:q4_7d:0518,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1993,SXS,G2249,1,Training,1;2;3,0,,,0519/Lev3,BFI:q4_7d:0519,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1994,SXS,G2250,1,Training,1;2;3,0,,,0520/Lev3,BFI:q4_7d:0520,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1995,SXS,G2251,1,Training,1;2;3,0,,,0521/Lev3,BFI:q4_7d:0521,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1996,SXS,G0745,1,Training,1;2;3,0,,,0522/Lev3,BFI:q4_7d:0522,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1997,SXS,G2252,1,Training,1;2;3,0,,,0523/Lev3,BFI:q4_7d:0523,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1998,SXS,G2253,1,Training,1;2;3,0,,,0524/Lev3,BFI:q4_7d:0524,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-1999,SXS,G2254,1,Training,1;2;3,0,,,0525/Lev3,BFI:q4_7d:0525,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2000,SXS,G2255,1,Training,1;2;3,0,,,0526/Lev3,BFI:q4_7d:0526,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2001,SXS,G2256,1,Training,1;2;3,0,,,0527/Lev3,BFI:q4_7d:0527,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2002,SXS,G0745,1,Training,1;2;3,0,,,0528/Lev3,BFI:q4_7d:0528,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2003,SXS,G2257,1,Training,1;2;3,0,,,0529/Lev3,BFI:q4_7d:0529,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2004,SXS,G2258,1,Training,1;2;3,0,,,0530/Lev3,BFI:q4_7d:0530,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2005,SXS,G2259,1,Training,1;2;3,0,,,0531/Lev3,BFI:q4_7d:0531,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2006,SXS,G2260,1,Training,1;2;3,0,,,0532/Lev3,BFI:q4_7d:0532,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2007,SXS,G2261,1,Training,1;2;3,0,,,0533/Lev3,BFI:q4_7d:0533,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2008,SXS,G0745,1,Training,1;2;3,0,,,0534/Lev3,BFI:q4_7d:0534,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2009,SXS,G2262,1,Training,1;2;3,0,,,0535/Lev3,BFI:q4_7d:0535,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2010,SXS,G2263,1,Training,1;2;3,0,,,0536/Lev3,BFI:q4_7d:0536,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2011,SXS,G2264,1,Training,1;2;3,0,,,0538/Lev3,BFI:q4_7d:0538,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2012,SXS,G2265,1,Training,1;2;3,0,,,0539/Lev3,BFI:q4_7d:0539,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2013,SXS,G2266,1,Training,1;2,0,,,0540/Lev3,BFI:q4_7d:0540,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2014,SXS,G0385,1,Training,1;2,0,,,0541/Lev3,BFI:q4_7d:0541,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2015,SXS,G2267,1,Training,1;2;3,0,,,0542/Lev3,BFI:q4_7d:0542,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2016,SXS,G2268,1,Training,1;2;3,0,,,0543/Lev3,BFI:q4_7d:0543,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2017,SXS,G2269,1,Training,1;2;3,0,,,0544/Lev3,BFI:q4_7d:0544,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2018,SXS,G0409,1,Training,1;2,0,,,0545/Lev3,BFI:q4_7d:0545,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2019,SXS,G2270,1,Training,1;2;3,0,,,0546/Lev3,BFI:q4_7d:0546,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2020,SXS,G2271,1,Training,1;2;3,0,,,0547/Lev3,BFI:q4_7d:0547,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2021,SXS,G2272,1,Training,1;2;3,0,,,0548/Lev3,BFI:q4_7d:0548,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2022,SXS,G2273,1,Training,1;2;3,0,,,0549/Lev3,BFI:q4_7d:0549,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2023,SXS,G2274,1,Training,1;2;3,0,,,0550/Lev3,BFI:q4_7d:0550,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2024,SXS,G2275,1,Training,1;2;3,0,,,0551/Lev3,BFI:q4_7d:0551,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2025,SXS,G2276,1,Training,1;2;3,0,,,0552/Lev3,BFI:q4_7d:0552,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2026,SXS,G2277,1,Training,1;2;3,0,,,0553/Lev3,BFI:q4_7d:0553,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2027,SXS,G2278,1,Training,1;2;3,0,,,0555/Lev3,BFI:q4_7d:0555,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2028,SXS,G2279,1,Training,1;2;3,0,,,0556/Lev3,BFI:q4_7d:0556,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2029,SXS,G2280,1,Training,1;2;3,0,,,0557/Lev3,BFI:q4_7d:0557,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2030,SXS,G2281,1,Training,1;2;3,0,,,0558/Lev3,BFI:q4_7d:0558,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2031,SXS,G2282,1,Training,1;2;3,0,,,0559/Lev3,BFI:q4_7d:0559,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2032,SXS,G2283,1,Training,1;2;3,0,,,0560/Lev3,BFI:q4_7d:0560,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2033,SXS,G2284,1,Training,1;2;3,0,,,0561/Lev3,BFI:q4_7d:0561,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2034,SXS,G2285,1,Training,1;2;3,0,,,0562/Lev3,BFI:q4_7d:0562,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2035,SXS,G2286,1,Training,1;2;3,0,,,0563/Lev3,BFI:q4_7d:0563,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2036,SXS,G2287,1,Training,1;2,0,,,0564/Lev3,BFI:q4_7d:0564,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2037,SXS,G2288,1,Training,1;2;3,0,,,0566/Lev3,BFI:q4_7d:0566,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2038,SXS,G2289,1,Training,1;2;3,0,,,0567/Lev3,BFI:q4_7d:0567,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2039,SXS,G2290,1,Training,1;2;3,0,,,0568/Lev3,BFI:q4_7d:0568,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2040,SXS,G0387,1,Training,1;2,0,,,0569/Lev3,BFI:q4_7d:0569,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2041,SXS,G2291,1,Training,1;2;3,0,,,0570/Lev3,BFI:q4_7d:0570,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2042,SXS,G2292,1,Training,1;2;3,0,,,0571/Lev3,BFI:q4_7d:0571,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2043,SXS,G2293,1,Training,1;2;3,0,,,0572/Lev3,BFI:q4_7d:0572,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2044,SXS,G2294,1,Training,1;2;3,0,,,0573/Lev3,BFI:q4_7d:0573,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2045,SXS,G2295,1,Training,1;2;3,0,,,0574/Lev3,BFI:q4_7d:0574,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2046,SXS,G2296,1,Training,1;2;3,0,,,0575/Lev3,BFI:q4_7d:0575,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2047,SXS,G2297,1,Training,1;2;3,0,,,0576/Lev3,BFI:q4_7d:0576,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2048,SXS,G2298,1,Training,1;2;3,0,,,0578/Lev3,BFI:q4_7d:0578,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2049,SXS,G2299,1,Training,1;2;3,0,,,0580/Lev3,BFI:q4_7d:0580,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2050,SXS,G2300,1,Training,1;2;3,0,,,0581/Lev3,BFI:q4_7d:0581,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2051,SXS,G2301,1,Training,1;2;3,0,,,0582/Lev3,BFI:q4_7d:0582,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2052,SXS,G2302,1,Training,1;2;3,0,,,0584/Lev3,BFI:q4_7d:0584,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2053,SXS,G2303,1,Training,1;2;3,0,,,0585/Lev3,BFI:q4_7d:0585,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2054,SXS,G2304,1,Training,1;2;3,0,,,0586/Lev3,BFI:q4_7d:0586,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2055,SXS,G2300,1,Training,1;2;3,0,,,0587/Lev3,BFI:q4_7d:0587,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2056,SXS,G2305,1,Training,1;2;3,0,,,0588/Lev3,BFI:q4_7d:0588,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2057,SXS,G2306,1,Training,1;2;3,0,,,0591/Lev3,BFI:q4_7d:0591,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2058,SXS,G2307,1,Training,1;2;3,0,,,0592/Lev3,BFI:q4_7d:0592,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2059,SXS,G2308,1,Training,1;2;3,0,,,0593/Lev3,BFI:q4_7d:0593,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2060,SXS,G2309,1,Training,1;2;3,0,,,0594/Lev3,BFI:q4_7d:0594,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2061,SXS,G2310,1,Training,1;2;3,0,,,0598/Lev3,BFI:q4_7d:0598,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2062,SXS,G2311,1,Training,1;2;3,0,,,0599/Lev3,BFI:q4_7d:0599,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2063,SXS,G2312,1,Training,1;2;3,0,,,0600/Lev3,BFI:q4_7d:0600,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2064,SXS,G2313,1,Training,1;2;3,0,,,0602/Lev3,BFI:q4_7d:0602,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2065,SXS,G2314,1,Training,1;2;3,0,,,0603/Lev3,BFI:q4_7d:0603,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2066,SXS,G2315,1,Training,1;2;3,0,,,0604/Lev3,BFI:q4_7d:0604,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2067,SXS,G2316,1,Training,1;2;3,0,,,0605/Lev3,BFI:q4_7d:0605,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2068,SXS,G0745,1,Training,1;2;3,0,,,0606/Lev3,BFI:q4_7d:0606,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2069,SXS,G2317,1,Training,1;2;3,0,,,0608/Lev3,BFI:q4_7d:0608,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2070,SXS,G2318,1,Training,1;2;3,0,,,0609/Lev3,BFI:q4_7d:0609,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2071,SXS,G2319,1,Training,1;2;3,0,,,0611/Lev3,BFI:q4_7d:0611,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2072,SXS,G0745,1,Training,1;2;3,0,,,0612/Lev3,BFI:q4_7d:0612,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2073,SXS,G2320,1,Training,1;2;3,0,,,0614/Lev3,BFI:q4_7d:0614,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2074,SXS,G2321,1,Training,1;2;3,0,,,0615/Lev3,BFI:q4_7d:0615,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2075,SXS,G2322,1,Training,1;2;3,0,,,0616/Lev3,BFI:q4_7d:0616,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2076,SXS,G2323,1,Training,1;2;3,0,,,0617/Lev3,BFI:q4_7d:0617,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2077,SXS,G0745,1,Training,1;2;3,0,,,0618/Lev3,BFI:q4_7d:0618,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2078,SXS,G2324,1,Training,1;2;3,0,,,0619/Lev3,BFI:q4_7d:0619,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2079,SXS,G2325,1,Training,1;2;3,0,,,0620/Lev3,BFI:q4_7d:0620,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2080,SXS,G2326,1,Training,1;2;3,0,,,0621/Lev3,BFI:q4_7d:0621,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2081,SXS,G2327,1,Training,1;2;3,0,,,0622/Lev3,BFI:q4_7d:0622,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2082,SXS,G2328,1,Training,1;2;3,0,,,0623/Lev3,BFI:q4_7d:0623,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting-roster match; SEOB antisymmetric modes: possible precessing parent-sample member; final fitting subset unpublished.
SXS-2083,SXS,G2329,1,Training,1;2,0,,,0209/Lev4,BFI:RerunAlignedCatalog:0209,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2084,SXS,G2330,1,Training,1;2,0,,,0210/Lev4,BFI:RerunAlignedCatalog:0210,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2085,SXS,G2331,1,Training,1;2,0,,,0211/Lev4,BFI:RerunAlignedCatalog:0211,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2086,SXS,G0826,1,Training,1;2,0,,,0212/Lev4,BFI:RerunAlignedCatalog:0212,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0329); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1475).
SXS-2087,SXS,G0824,1,Training,1;2,0,,,0213/Lev4,BFI:RerunAlignedCatalog:0213,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0327); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1476).
SXS-2088,SXS,G2332,1,Training,1;2,0,,,0214/Lev4,BFI:RerunAlignedCatalog:0214,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2089,SXS,G2333,1,Training,1;2,0,,,0215/Lev4,BFI:RerunAlignedCatalog:0215,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2090,SXS,G1063,1,Training,1;2,0,,,0216/Lev4,BFI:RerunAlignedCatalog:0216,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0585); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2091,SXS,G2334,1,Training,1;2,0,,,0217/Lev4,BFI:RerunAlignedCatalog:0217,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2092,SXS,G0814,1,Training,1;2,0,,,0218/Lev4,BFI:RerunAlignedCatalog:0218,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2093,SXS,G2335,1,Training,1;2,0,,,0219/Lev4,BFI:RerunAlignedCatalog:0219,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2094,SXS,G0022,1,Training,1;2,0,,,0220/Lev4,BFI:RerunAlignedCatalog:0220,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2095,SXS,G2336,1,Training,1;2,0,,,0221/Lev4,BFI:RerunAlignedCatalog:0221,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2096,SXS,G2337,1,Training,1;2,0,,,0222/Lev4,BFI:RerunAlignedCatalog:0222,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2097,SXS,G2338,1,Training,1;2,0,,,0223/Lev4,BFI:RerunAlignedCatalog:0223,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2098,SXS,G2339,1,Training,1;2,0,,,0224/Lev4,BFI:RerunAlignedCatalog:0224,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2099,SXS,G2340,1,Training,1;2,0,,,0225/Lev4,BFI:RerunAlignedCatalog:0225,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2100,SXS,G2341,1,Training,1;2,0,,,0226/Lev4,BFI:RerunAlignedCatalog:0226,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2101,SXS,G2342,1,Training,1;2,0,,,0227/Lev4,BFI:RerunAlignedCatalog:0227,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2102,SXS,G2343,1,Training,1;2,0,,,0228/Lev4,BFI:RerunAlignedCatalog:0228,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2103,SXS,G2344,1,Training,1;2,0,,,0229/Lev4,BFI:RerunAlignedCatalog:0229,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2104,SXS,G0825,1,Training,1;2,0,,,0230/Lev4,BFI:RerunAlignedCatalog:0230,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0328); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1477).
SXS-2105,SXS,G2345,1,Training,1;2,0,,,0231/Lev4,BFI:RerunAlignedCatalog:0231,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2106,SXS,G2346,1,Training,1;2,0,,,0232/Lev4,BFI:RerunAlignedCatalog:0232,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2107,SXS,G2347,1,Training,1;2,0,,,0233/Lev4,BFI:RerunAlignedCatalog:0233,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2108,SXS,G2348,1,Training,1;2,0,,,0234/Lev4,BFI:RerunAlignedCatalog:0234,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2109,SXS,G2349,1,Training,1;2,0,,,0235/Lev4,BFI:RerunAlignedCatalog:0235,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2110,SXS,G0946,1,Training,1;2,0,,,0236/Lev4,BFI:RerunAlignedCatalog:0236,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0461); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2111,SXS,G2350,2,Validation,1;2,0,,,0237/Lev4,BFI:RerunAlignedCatalog:0237,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2112,SXS,G2351,1,Training,1;2,0,,,0238/Lev4,BFI:RerunAlignedCatalog:0238,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2113,SXS,G2352,1,Training,1;2,0,,,0239/Lev4,BFI:RerunAlignedCatalog:0239,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2114,SXS,G2353,1,Training,1;2,0,,,0240/Lev4,BFI:RerunAlignedCatalog:0240,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2115,SXS,G2354,1,Training,1;2,0,,,0241/Lev4,BFI:RerunAlignedCatalog:0241,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2116,SXS,G2355,1,Training,1;2,0,,,0242/Lev4,BFI:RerunAlignedCatalog:0242,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2117,SXS,G2356,1,Training,1;2,0,,,0243/Lev4,BFI:RerunAlignedCatalog:0243,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2118,SXS,G2357,1,Training,1;2,0,,,0244/Lev4,BFI:RerunAlignedCatalog:0244,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2119,SXS,G2358,1,Training,1;2,0,,,0245/Lev4,BFI:RerunAlignedCatalog:0245,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2120,SXS,G2359,2,Validation,1;2,0,,,BBH_SKS_d15.8_q2_sA_0_0_0_sB_0_0_0.300/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2121,SXS,G2360,1,Training,1;2,0,,,0247/Lev4,BFI:RerunAlignedCatalog:0247,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2122,SXS,G2361,1,Training,1;2,0,,,0248/Lev4,BFI:RerunAlignedCatalog:0248,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2123,SXS,G2362,1,Training,1;2,0,,,BBH_SKS_d15.8_q2_sA_0_0_0.300_sB_0_0_-0.300/Lev4,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2124,SXS,G2363,1,Training,1;2,0,,,0250/Lev4,BFI:RerunAlignedCatalog:0250,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2125,SXS,G2364,1,Training,1;2,0,,,0251/Lev4,BFI:RerunAlignedCatalog:0251,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2126,SXS,G2365,2,Validation,1;2,0,,,0252/Lev4,BFI:RerunAlignedCatalog:0252,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2127,SXS,G2366,1,Training,1;2,0,,,0253/Lev4,BFI:RerunAlignedCatalog:0253,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2128,SXS,G2367,1,Training,1;2,0,,,0254/Lev4,BFI:RerunAlignedCatalog:0254,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2129,SXS,G0896,1,Training,1;2,0,,,0255/Lev4,BFI:RerunAlignedCatalog:0255,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0410); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2130,SXS,G2368,1,Training,1;2,0,,,0256/Lev4,BFI:RerunAlignedCatalog:0256,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2131,SXS,G2369,1,Training,1;2,0,,,0257/Lev4,BFI:RerunAlignedCatalog:0257,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2132,SXS,G2370,1,Training,1;2,0,,,0258/Lev4,BFI:RerunAlignedCatalog:0258,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2133,SXS,G2371,1,Training,1;2,0,,,0261/Lev4,BFI:RerunAlignedCatalog:0261,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2134,SXS,G2372,1,Training,1;2,0,,,0262/Lev4,BFI:RerunAlignedCatalog:0262,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2135,SXS,G2373,1,Training,1;2,0,,,0263/Lev4,BFI:RerunAlignedCatalog:0263,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2136,SXS,G2374,1,Training,1;2,0,,,0264/Lev4,BFI:RerunAlignedCatalog:0264,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2137,SXS,G2375,1,Training,1;2,0,,,0265/Lev4,BFI:RerunAlignedCatalog:0265,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2138,SXS,G2376,1,Training,1;2,0,,,0266/Lev4,BFI:RerunAlignedCatalog:0266,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2139,SXS,G2377,1,Training,1;2,0,,,0267/Lev4,BFI:RerunAlignedCatalog:0267,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2140,SXS,G2378,2,Validation,1;2,0,,,0268/Lev4,BFI:RerunAlignedCatalog:0268,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2141,SXS,G2379,1,Training,1;2,0,,,0269/Lev4,BFI:RerunAlignedCatalog:0269,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2142,SXS,G2380,1,Training,1;2,0,,,0270/Lev4,BFI:RerunAlignedCatalog:0270,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2143,SXS,G2381,2,Validation,1;2,0,,,0271/Lev4,BFI:RerunAlignedCatalog:0271,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2144,SXS,G2382,1,Training,1;2,0,,,0272/Lev4,BFI:RerunAlignedCatalog:0272,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2145,SXS,G2383,1,Training,1;2,0,,,0273/Lev4,BFI:RerunAlignedCatalog:0273,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2146,SXS,G2384,1,Training,1;2,0,,,0274/Lev4,BFI:RerunAlignedCatalog:0274,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2147,SXS,G2385,2,Validation,1;2,0,,,0275/Lev4,BFI:RerunAlignedCatalog:0275,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2148,SXS,G2386,1,Training,1;2,0,,,0276/Lev4,BFI:RerunAlignedCatalog:0276,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2149,SXS,G2387,1,Training,1;2,0,,,0277/Lev4,BFI:RerunAlignedCatalog:0277,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2150,SXS,G2388,1,Training,1;2,0,,,0278/Lev4,BFI:RerunAlignedCatalog:0278,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2151,SXS,G2389,1,Training,1;2,0,,,0279/Lev4,BFI:RerunAlignedCatalog:0279,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2152,SXS,G2390,1,Training,1;2,0,,,0280/Lev4,BFI:RerunAlignedCatalog:0280,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2153,SXS,G2391,1,Training,1;2,0,,,0281/Lev4,BFI:RerunAlignedCatalog:0281,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2154,SXS,G2392,1,Training,1;2,0,,,0282/Lev4,BFI:RerunAlignedCatalog:0282,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2155,SXS,G2393,1,Training,1;2,0,,,0283/Lev4,BFI:RerunAlignedCatalog:0283,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2156,SXS,G2394,1,Training,1;2,0,,,0284/Lev4,BFI:RerunAlignedCatalog:0284,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2157,SXS,G2395,1,Training,1;2,0,,,0285/Lev4,BFI:RerunAlignedCatalog:0285,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2158,SXS,G2396,1,Training,1;2,0,,,0286/Lev4,BFI:RerunAlignedCatalog:0286,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2159,SXS,G2397,1,Training,1;2,0,,,0287/Lev4,BFI:RerunAlignedCatalog:0287,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2160,SXS,G2398,1,Training,1;2,0,,,0288/Lev4,BFI:RerunAlignedCatalog:0288,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2161,SXS,G2399,1,Training,1;2,0,,,0289/Lev4,BFI:RerunAlignedCatalog:0289,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2162,SXS,G2400,1,Training,1;2,0,,,0290/Lev4,BFI:RerunAlignedCatalog:0290,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2163,SXS,G2401,1,Training,1;2,0,,,0291/Lev4,BFI:RerunAlignedCatalog:0291,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2164,SXS,,0,Not included,,17,SXS-3630,,0001/Lev3,BFI:q6_7d:0001,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2165,SXS,G2402,1,Training,1;5,0,,,0003/Lev3,BFI:q6_7d:0003,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2166,SXS,G2403,1,Training,1;5,0,,,0004/Lev3,BFI:q6_7d:0004,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2167,SXS,G2404,1,Training,1;5,0,,,0005/Lev3,BFI:q6_7d:0005,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2168,SXS,G2405,1,Training,1;2;5,0,,,0006/Lev3,BFI:q6_7d:0006,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2169,SXS,G2406,2,Validation,1;5,0,,,0013/Lev3,BFI:q6_7d:0013,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2170,SXS,G2407,2,Validation,1;5,0,,,0014/Lev3,BFI:q6_7d:0014,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2171,SXS,G2408,3,Evaluation,1;5,0,,,0016/Lev3,BFI:q6_7d:0016,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2172,SXS,G2409,1,Training,1;5,0,,,0017/Lev3,BFI:q6_7d:0017,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2173,SXS,G2410,3,Evaluation,1;5,0,,,0021/Lev3,BFI:q6_7d:0021,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2174,SXS,G2411,2,Validation,1;5,0,,,0022/Lev3,BFI:q6_7d:0022,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2175,SXS,G2412,1,Training,1;5,0,,,0024/Lev3,BFI:q6_7d:0024,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2176,SXS,G2413,1,Training,1;5,0,,,0025/Lev3,BFI:q6_7d:0025,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2177,SXS,G2414,2,Validation,1;5,0,,,0028/Lev3,BFI:q6_7d:0028,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2178,SXS,G2415,3,Evaluation,1;5,0,,,0030/Lev3,BFI:q6_7d:0030,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2179,SXS,G0681,1,Training,1;2;5,0,,,0031/Lev3,BFI:q6_7d:0031,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2180,SXS,G2416,2,Validation,1;2;5,0,,,0032/Lev3,BFI:q6_7d:0032,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2181,SXS,G2417,1,Training,1;5,0,,,0033/Lev3,BFI:q6_7d:0033,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2182,SXS,G2418,1,Training,1;5,0,,,0034/Lev3,BFI:q6_7d:0034,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2183,SXS,G2419,1,Training,1;5,0,,,0035/Lev3,BFI:q6_7d:0035,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2184,SXS,G2420,1,Training,1;2;5,0,,,0036/Lev3,BFI:q6_7d:0036,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2185,SXS,G2421,1,Training,1;2;5,0,,,0037/Lev3,BFI:q6_7d:0037,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2186,SXS,G2422,1,Training,1;2;5,0,,,0038/Lev3,BFI:q6_7d:0038,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2187,SXS,G2423,2,Validation,1;5,0,,,0039/Lev3,BFI:q6_7d:0039,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2188,SXS,G2424,1,Training,1;5,0,,,0040/Lev3,BFI:q6_7d:0040,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2189,SXS,G2425,3,Evaluation,1;5,0,,,0041/Lev3,BFI:q6_7d:0041,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2190,SXS,,0,Not included,,3,,,0042/Lev3,BFI:q6_7d:0042,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2191,SXS,G2426,1,Training,1;5,0,,,0043/Lev3,BFI:q6_7d:0043,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2192,SXS,G2427,2,Validation,1;5,0,,,0044/Lev3,BFI:q6_7d:0044,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2193,SXS,G2428,1,Training,1;5,0,,,0045/Lev3,BFI:q6_7d:0045,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2194,SXS,G2429,1,Training,1;5,0,,,0046/Lev3,BFI:q6_7d:0046,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2195,SXS,G2430,3,Evaluation,1;5,0,,,0047/Lev3,BFI:q6_7d:0047,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2196,SXS,G2431,3,Evaluation,1;5,0,,,0048/Lev3,BFI:q6_7d:0048,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2197,SXS,G2432,2,Validation,1;5,0,,,0049/Lev3,BFI:q6_7d:0049,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2198,SXS,G2433,1,Training,1;5,0,,,0050/Lev3,BFI:q6_7d:0050,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2199,SXS,G2434,1,Training,1;5,0,,,0051/Lev3,BFI:q6_7d:0051,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2200,SXS,G2435,1,Training,1;5,0,,,0052/Lev3,BFI:q6_7d:0052,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2201,SXS,G2436,3,Evaluation,1;5,0,,,0053/Lev3,BFI:q6_7d:0053,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2202,SXS,G2437,3,Evaluation,1;5,0,,,0054/Lev3,BFI:q6_7d:0054,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2203,SXS,G2438,1,Training,1;5,0,,,0055/Lev3,BFI:q6_7d:0055,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2204,SXS,G2439,3,Evaluation,1;5,0,,,0056/Lev3,BFI:q6_7d:0056,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2205,SXS,G2440,1,Training,1;5,0,,,0057/Lev3,BFI:q6_7d:0057,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2206,SXS,G2441,1,Training,1;5,0,,,0058/Lev3,BFI:q6_7d:0058,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2207,SXS,G2442,1,Training,1;5,0,,,0060/Lev3,BFI:q6_7d:0060,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2208,SXS,G2443,1,Training,1;2;5,0,,,0061/Lev3,BFI:q6_7d:0061,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2209,SXS,G2444,1,Training,1;2;5,0,,,0062/Lev3,BFI:q6_7d:0062,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2210,SXS,G2445,1,Training,1;5,0,,,0063/Lev3,BFI:q6_7d:0063,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2211,SXS,G2446,1,Training,1;5,0,,,0065/Lev3,BFI:q6_7d:0065,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2212,SXS,G2447,2,Validation,1;2;5,0,,,0066/Lev3,BFI:q6_7d:0066,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2213,SXS,G2448,3,Evaluation,1;5,0,,,0067/Lev3,BFI:q6_7d:0067,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2214,SXS,G2449,1,Training,1;5,0,,,0069/Lev3,BFI:q6_7d:0069,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2215,SXS,G2450,1,Training,1;5,0,,,0070/Lev3,BFI:q6_7d:0070,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2216,SXS,G2451,1,Training,1;5,0,,,0079/Lev3,BFI:q6_7d:0079,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2217,SXS,G2452,2,Validation,1;5,0,,,0085/Lev3,BFI:q6_7d:0085,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2218,SXS,G2453,1,Training,1;5,0,,,0091/Lev3,BFI:q6_7d:0091,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2219,SXS,G2454,1,Training,1;5,0,,,0096/Lev3,BFI:q6_7d:0096,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2220,SXS,G2455,3,Evaluation,1;5,0,,,0097/Lev3,BFI:q6_7d:0097,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2221,SXS,G2456,1,Training,1;5,0,,,0103/Lev3,BFI:q6_7d:0103,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2222,SXS,G2457,3,Evaluation,1;5,0,,,0109/Lev3,BFI:q6_7d:0109,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2223,SXS,G2458,1,Training,1;2;5,0,,,0121/Lev3,BFI:q6_7d:0121,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2224,SXS,G2459,1,Training,1;5,0,,,0123/Lev3,BFI:q6_7d:0123,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2225,SXS,G2460,2,Validation,1;2;5,0,,,0126/Lev3,BFI:q6_7d:0126,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2226,SXS,G2461,2,Validation,1;5,0,,,0127/Lev3,BFI:q6_7d:0127,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2227,SXS,G2462,1,Training,1;5,0,,,0129/Lev3,BFI:q6_7d:0129,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2228,SXS,G2463,2,Validation,1;5,0,,,0132/Lev3,BFI:q6_7d:0132,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2229,SXS,G2464,1,Training,1;5,0,,,0133/Lev3,BFI:q6_7d:0133,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2230,SXS,G2465,3,Evaluation,1;5,0,,,0135/Lev3,BFI:q6_7d:0135,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2231,SXS,G2466,1,Training,1;5,0,,,0136/Lev3,BFI:q6_7d:0136,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2232,SXS,G2467,1,Training,1;5,0,,,0137/Lev3,BFI:q6_7d:0137,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2233,SXS,G2468,3,Evaluation,1;5,0,,,0138/Lev3,BFI:q6_7d:0138,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2234,SXS,G2469,1,Training,1;5,0,,,0139/Lev3,BFI:q6_7d:0139,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2235,SXS,G2470,1,Training,1;5,0,,,0143/Lev3,BFI:q6_7d:0143,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2236,SXS,G2471,1,Training,1;5,0,,,0144/Lev3,BFI:q6_7d:0144,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2237,SXS,G2472,1,Training,1;5,0,,,0147/Lev3,BFI:q6_7d:0147,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2238,SXS,G2473,1,Training,1;5,0,,,0149/Lev3,BFI:q6_7d:0149,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2239,SXS,G2474,1,Training,1;2;5,0,,,0150/Lev3,BFI:q6_7d:0150,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2240,SXS,G2475,1,Training,1;5,0,,,0151/Lev3,BFI:q6_7d:0151,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2241,SXS,G2476,1,Training,1;5,0,,,0156/Lev3,BFI:q6_7d:0156,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2242,SXS,G2477,1,Training,1;5,0,,,0157/Lev3,BFI:q6_7d:0157,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2243,SXS,G2478,2,Validation,1;5,0,,,0161/Lev3,BFI:q6_7d:0161,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2244,SXS,G2479,3,Evaluation,1;5,0,,,0162/Lev3,BFI:q6_7d:0162,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2245,SXS,G2480,1,Training,1;5,0,,,0166/Lev3,BFI:q6_7d:0166,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2246,SXS,G2479,3,Evaluation,1;5,0,,,0168/Lev3,BFI:q6_7d:0168,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2247,SXS,G2481,1,Training,1;5,0,,,0169/Lev3,BFI:q6_7d:0169,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2248,SXS,G2482,1,Training,1;5,0,,,0171/Lev3,BFI:q6_7d:0171,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2249,SXS,G2483,3,Evaluation,1;5,0,,,0174/Lev3,BFI:q6_7d:0174,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2250,SXS,G2484,3,Evaluation,1;5,0,,,0175/Lev3,BFI:q6_7d:0175,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2251,SXS,G2485,2,Validation,1;5,0,,,0180/Lev3,BFI:q6_7d:0180,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2252,SXS,G2486,3,Evaluation,1;5,0,,,0181/Lev3,BFI:q6_7d:0181,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2253,SXS,G2487,1,Training,1;5,0,,,0184/Lev3,BFI:q6_7d:0184,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2254,SXS,G2488,1,Training,1;5,0,,,0185/Lev3,BFI:q6_7d:0185,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2255,SXS,G2489,1,Training,1;5,0,,,0186/Lev3,BFI:q6_7d:0186,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2256,SXS,G2490,1,Training,1;5,0,,,0190/Lev3,BFI:q6_7d:0190,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2257,SXS,G2491,1,Training,1;5,0,,,0191/Lev3,BFI:q6_7d:0191,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2258,SXS,G2492,1,Training,1;5,0,,,0192/Lev3,BFI:q6_7d:0192,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2259,SXS,G2493,2,Validation,1;5,0,,,0198/Lev3,BFI:q6_7d:0198,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2260,SXS,G2494,3,Evaluation,1;5,0,,,0199/Lev3,BFI:q6_7d:0199,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2261,SXS,G2495,1,Training,1;5,0,,,0201/Lev3,BFI:q6_7d:0201,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2262,SXS,G2496,1,Training,1;5,0,,,0202/Lev3,BFI:q6_7d:0202,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2263,SXS,G2497,3,Evaluation,1;5,0,,,0203/Lev3,BFI:q6_7d:0203,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1 q=6 extrapolation test: direct roster match.
SXS-2264,SXS,G0243,1,Training,1,0,,,CCPrecessingComparison/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2265,SXS,G0048,1,Training,1;2,0,,,031/Lev3,BFI:HybTest:031,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
SXS-2266,SXS,,0,Not included,,12,,,001/Lev3,BFI:Ecc1dSur:001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2267,SXS,,0,Not included,,12,,,002/Lev3,BFI:Ecc1dSur:002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2268,SXS,,0,Not included,,12,,,003/Lev3,BFI:Ecc1dSur:003,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2269,SXS,,0,Not included,,12,,,004/Lev3,BFI:Ecc1dSur:004,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2270,SXS,,0,Not included,,12,,,005/Lev3,BFI:Ecc1dSur:005,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2271,SXS,,0,Not included,,12,,,006/Lev3,BFI:Ecc1dSur:006,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2272,SXS,,0,Not included,,12,,,007/Lev3,BFI:Ecc1dSur:007,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2273,SXS,,0,Not included,,12,,,008/Lev3,BFI:Ecc1dSur:008,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2274,SXS,,0,Not included,,12,,,009/Lev3,BFI:Ecc1dSur:009,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2275,SXS,,0,Not included,,12,,,010/Lev3,BFI:Ecc1dSur:010,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2276,SXS,,0,Not included,,12,,,011/Lev3,BFI:Ecc1dSur:011,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2277,SXS,,0,Not included,,12,,,012/Lev3,BFI:Ecc1dSur:012,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2278,SXS,,0,Not included,,12,,,013/Lev3,BFI:Ecc1dSur:013,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2279,SXS,,0,Not included,,12,,,014/Lev3,BFI:Ecc1dSur:014,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2280,SXS,,0,Not included,,12,,,015/Lev3,BFI:Ecc1dSur:015,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2281,SXS,,0,Not included,,12,,,016/Lev3,BFI:Ecc1dSur:016,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2282,SXS,,0,Not included,,12,,,017/Lev3,BFI:Ecc1dSur:017,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2283,SXS,,0,Not included,,12,,,018/Lev3,BFI:Ecc1dSur:018,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2284,SXS,,0,Not included,,12,,,019/Lev3,BFI:Ecc1dSur:019,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2285,SXS,,0,Not included,,12,,,020/Lev3,BFI:Ecc1dSur:020,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2286,SXS,,0,Not included,,12,,,021/Lev3,BFI:Ecc1dSur:021,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2287,SXS,,0,Not included,,12,,,022/Lev3,BFI:Ecc1dSur:022,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2288,SXS,,0,Not included,,12,,,023/Lev3,BFI:Ecc1dSur:023,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2289,SXS,,0,Not included,,12,,,024/Lev3,BFI:Ecc1dSur:024,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2290,SXS,,0,Not included,,12,,,025/Lev3,BFI:Ecc1dSur:025,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2291,SXS,,0,Not included,,12,,,026/Lev3,BFI:Ecc1dSur:026,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2292,SXS,,0,Not included,,12,,,027/Lev3,BFI:Ecc1dSur:027,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2293,SXS,,0,Not included,,12,,,028/Lev3,BFI:Ecc1dSur:028,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2295,SXS,,0,Not included,,12,,,030/Lev3,BFI:Ecc1dSur:030,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2296,SXS,,0,Not included,,12,,,031/Lev3,BFI:Ecc1dSur:031,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2297,SXS,,0,Not included,,12,,,032/Lev3,BFI:Ecc1dSur:032,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2298,SXS,,0,Not included,,12,,,033/Lev3,BFI:Ecc1dSur:033,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2299,SXS,,0,Not included,,12,,,034/Lev3,BFI:Ecc1dSur:034,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2300,SXS,,0,Not included,,12,,,035/Lev3,BFI:Ecc1dSur:035,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2301,SXS,,0,Not included,,12,,,036/Lev3,BFI:Ecc1dSur:036,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2302,SXS,,0,Not included,,12,,,037/Lev3,BFI:Ecc1dSur:037,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2303,SXS,,0,Not included,,12,,,038/Lev3,BFI:Ecc1dSur:038,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2304,SXS,,0,Not included,,12,,,039/Lev3,BFI:Ecc1dSur:039,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2305,SXS,,0,Not included,,12,,,040/Lev3,BFI:Ecc1dSur:040,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2306,SXS,,0,Not included,,12,,,041/Lev3,BFI:Ecc1dSur:041,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2307,SXS,,0,Not included,,12,,,042/Lev3,BFI:Ecc1dSur:042,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2308,SXS,,0,Not included,,12,,,043/Lev3,BFI:Ecc1dSur:043,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2309,SXS,,0,Not included,,12,,,044/Lev3,BFI:Ecc1dSur:044,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2310,SXS,,0,Not included,,12,,,045/Lev3,BFI:Ecc1dSur:045,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2311,SXS,,0,Not included,,12,,,046/Lev3,BFI:Ecc1dSur:046,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2312,SXS,,0,Not included,,12,,,047/Lev3,BFI:Ecc1dSur:047,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2313,SXS,G0086,3,Evaluation,1,0,,,005/Lev3,BFI:pn_instability:005,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2314,SXS,G0147,3,Evaluation,1,0,,,011/Lev3,BFI:pn_instability:011,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2315,SXS,G2498,3,Evaluation,1,0,,,012/Lev3,BFI:pn_instability:012,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2316,SXS,G2499,3,Evaluation,1,0,,,006/Lev3,BFI:pn_instability:006,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2317,SXS,G2500,3,Evaluation,1,0,,,001/Lev3,BFI:pn_instability:001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2318,SXS,G2501,3,Evaluation,1,0,,,007/Lev3,BFI:pn_instability:007,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2319,SXS,G2502,3,Evaluation,1,0,,,008/Lev3,BFI:pn_instability:008,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2320,SXS,G2503,3,Evaluation,1,0,,,002/Lev3,BFI:pn_instability:002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2321,SXS,G2504,3,Evaluation,1,0,,,003/Lev3,BFI:pn_instability:003,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2322,SXS,G2505,3,Evaluation,1,0,,,009/Lev3,BFI:pn_instability:009,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2323,SXS,G2506,3,Evaluation,1,0,,,010/Lev3,BFI:pn_instability:010,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2324,SXS,G2507,3,Evaluation,1,0,,,004/Lev3,BFI:pn_instability:004,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2325,SXS,G0878,1,Training,1;2,0,,,0001/Lev3,BFI:Rerun2013Catalog:0001,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2326,SXS,G0878,1,Training,1;2,0,,,0002/Lev3,BFI:Rerun2013Catalog:0002,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2327,SXS,G2508,1,Training,1;3,0,,,0003/Lev3,BFI:Rerun2013Catalog:0003,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0003); final fitting subset unpublished.
SXS-2328,SXS,G0655,1,Training,1;2,0,,,0004/Lev3,BFI:Rerun2013Catalog:0004,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2329,SXS,G0661,1,Training,1;2,0,,,0005/Lev3,BFI:Rerun2013Catalog:0005,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2330,SXS,G2509,2,Validation,1;3,0,,,0006/Lev3,BFI:Rerun2013Catalog:0006,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0006); final fitting subset unpublished.
SXS-2331,SXS,G0032,1,Training,1;2,0,,,0007/Lev3,BFI:Rerun2013Catalog:0007,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0593); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2332,SXS,G0221,1,Training,1;2,0,,,0009/Lev3,BFI:Rerun2013Catalog:0009,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2333,SXS,G2510,1,Training,1;3,0,,,0010/Lev3,BFI:Rerun2013Catalog:0010,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0010, SXS-0092); final fitting subset unpublished."
SXS-2334,SXS,G2511,1,Training,1;3,0,,,0011/Lev3,BFI:Rerun2013Catalog:0011,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0011); final fitting subset unpublished.
SXS-2335,SXS,G0222,1,Training,1;2,0,,,0012/Lev3,BFI:Rerun2013Catalog:0012,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2336,SXS,G0221,1,Training,1;2,0,,,0013/Lev3,BFI:Rerun2013Catalog:0013,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2332).
SXS-2337,SXS,G0222,1,Training,1;2,0,,,0014/Lev3,BFI:Rerun2013Catalog:0014,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2335).
SXS-2338,SXS,G2512,1,Training,1;3,0,,,0015/Lev3,BFI:Rerun2013Catalog:0015,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2339,SXS,G0222,1,Training,1;2,0,,,0016/Lev3,BFI:Rerun2013Catalog:0016,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2335).
SXS-2340,SXS,G2513,1,Training,1;3,0,,,0017/Lev3,BFI:Rerun2013Catalog:0017,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2341,SXS,G2512,1,Training,1;3,0,,,0018/Lev3,BFI:Rerun2013Catalog:0018,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2342,SXS,G2514,1,Training,1;2,0,,,0019/Lev3,BFI:Rerun2013Catalog:0019,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2343,SXS,G2515,1,Training,1;3,0,,,0020/Lev3,BFI:Rerun2013Catalog:0020,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0020); final fitting subset unpublished.
SXS-2344,SXS,G2516,1,Training,1;3,0,,,0021/Lev3,BFI:Rerun2013Catalog:0021,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0021); final fitting subset unpublished.
SXS-2345,SXS,G2517,1,Training,1;3,0,,,0022/Lev3,BFI:Rerun2013Catalog:0022,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0022); final fitting subset unpublished.
SXS-2346,SXS,G2518,1,Training,1;3,0,,,0023/Lev3,BFI:Rerun2013Catalog:0023,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0023); final fitting subset unpublished.
SXS-2347,SXS,G2519,1,Training,1;3,0,,,0024/Lev3,BFI:Rerun2013Catalog:0024,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0024); final fitting subset unpublished.
SXS-2348,SXS,G2520,1,Training,1;2,0,,,0025/Lev3,BFI:Rerun2013Catalog:0025,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2349,SXS,G2521,1,Training,1;3,0,,,0026/Lev3,BFI:Rerun2013Catalog:0026,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0026); final fitting subset unpublished.
SXS-2350,SXS,G2522,1,Training,1;3,0,,,0027/Lev3,BFI:Rerun2013Catalog:0027,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0027); final fitting subset unpublished.
SXS-2351,SXS,G2523,2,Validation,1;3,0,,,0028/Lev3,BFI:Rerun2013Catalog:0028,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0028); final fitting subset unpublished.
SXS-2352,SXS,G2524,1,Training,1;3,0,,,0029/Lev3,BFI:Rerun2013Catalog:0029,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0029, SXS-0102); final fitting subset unpublished."
SXS-2353,SXS,G2525,1,Training,1;2,0,,,0031/Lev3,BFI:Rerun2013Catalog:0031,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2354,SXS,G2526,1,Training,1;3,0,,,0032/Lev3,BFI:Rerun2013Catalog:0032,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0032); final fitting subset unpublished.
SXS-2355,SXS,G2527,1,Training,1;3,0,,,0033/Lev3,BFI:Rerun2013Catalog:0033,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0033); final fitting subset unpublished.
SXS-2356,SXS,G2528,1,Training,1;3,0,,,0034/Lev3,BFI:Rerun2013Catalog:0034,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0034); final fitting subset unpublished.
SXS-2357,SXS,G2529,1,Training,1;3,0,,,0035/Lev3,BFI:Rerun2013Catalog:0035,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0035); final fitting subset unpublished.
SXS-2358,SXS,G0050,1,Training,1;2,0,,,0036/Lev3,BFI:Rerun2013Catalog:0036,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2359,SXS,G2530,1,Training,1;3,0,,,0037/Lev3,BFI:Rerun2013Catalog:0037,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0037); final fitting subset unpublished.
SXS-2360,SXS,G0050,1,Training,1;2,0,,,0038/Lev3,BFI:Rerun2013Catalog:0038,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2358).
SXS-2361,SXS,G0050,1,Training,1;2,0,,,0040/Lev3,BFI:Rerun2013Catalog:0040,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2358).
SXS-2362,SXS,G2525,1,Training,1;2,0,,,0041/Lev3,BFI:Rerun2013Catalog:0041,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2353).
SXS-2363,SXS,G2531,1,Training,1;3,0,,,0042/Lev3,BFI:Rerun2013Catalog:0042,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0042); final fitting subset unpublished.
SXS-2364,SXS,G2532,1,Training,1;3,0,,,0043/Lev3,BFI:Rerun2013Catalog:0043,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0043); final fitting subset unpublished.
SXS-2365,SXS,G2533,2,Validation,1;3,0,,,0044/Lev3,BFI:Rerun2013Catalog:0044,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0044); final fitting subset unpublished.
SXS-2366,SXS,G2534,1,Training,1;2,0,,,0045/Lev3,BFI:Rerun2013Catalog:0045,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2367,SXS,G2396,1,Training,1;2,0,,,0047/Lev3,BFI:Rerun2013Catalog:0047,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2158).
SXS-2368,SXS,G2535,2,Validation,1;3,0,,,0048/Lev3,BFI:Rerun2013Catalog:0048,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0048); final fitting subset unpublished.
SXS-2369,SXS,G2536,1,Training,1;3,0,,,0049/Lev3,BFI:Rerun2013Catalog:0049,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0049); final fitting subset unpublished.
SXS-2370,SXS,G2537,1,Training,1;3,0,,,0050/Lev3,BFI:Rerun2013Catalog:0050,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0050); final fitting subset unpublished.
SXS-2371,SXS,G2538,1,Training,1;3,0,,,0051/Lev3,BFI:Rerun2013Catalog:0051,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0051, SXS-0104); final fitting subset unpublished."
SXS-2372,SXS,G2539,2,Validation,1;3,0,,,0052/Lev3,BFI:Rerun2013Catalog:0052,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0052); final fitting subset unpublished.
SXS-2373,SXS,G2540,1,Training,1;3,0,,,0053/Lev3,BFI:Rerun2013Catalog:0053,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0053); final fitting subset unpublished.
SXS-2374,SXS,G0036,1,Training,1;2,0,,,0055/Lev3,BFI:Rerun2013Catalog:0055,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2375,SXS,G0878,1,Training,1;2,0,,,0066/Lev3,BFI:Rerun2013Catalog:0066,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2376,SXS,G0878,1,Training,1;2,0,,,0070/Lev3,BFI:Rerun2013Catalog:0070,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2377,SXS,G0878,1,Training,1;2,0,,,0071/Lev3,BFI:Rerun2013Catalog:0071,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2378,SXS,G0878,1,Training,1;2,0,,,0072/Lev3,BFI:Rerun2013Catalog:0072,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2379,SXS,G2513,1,Training,1;3,0,,,0075/Lev3,BFI:Rerun2013Catalog:0075,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2380,SXS,G2513,1,Training,1;3,0,,,0076/Lev3,BFI:Rerun2013Catalog:0076,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2381,SXS,G2513,1,Training,1;3,0,,,0079/Lev3,BFI:Rerun2013Catalog:0079,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2382,SXS,G2513,1,Training,1;3,0,,,0080/Lev3,BFI:Rerun2013Catalog:0080,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2383,SXS,G2513,1,Training,1;3,0,,,0096/Lev3,BFI:Rerun2013Catalog:0096,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0015, SXS-0017, SXS-0018, SXS-0075, SXS-0076, SXS-0077, SXS-0079, SXS-0080, SXS-0081, SXS-0095, SXS-0096, SXS-0099, SXS-0103); final fitting subset unpublished."
SXS-2384,SXS,G2524,1,Training,1;3,0,,,0102/Lev3,BFI:Rerun2013Catalog:0102,SXS catalogue: simulation_name / alternative_names,"SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0029, SXS-0102); final fitting subset unpublished."
SXS-2385,SXS,G0123,1,Training,1;2,0,,,0110/Lev3,BFI:Rerun2013Catalog:0110,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2386,SXS,G2541,1,Training,1;3,0,,,0115/Lev3,BFI:Rerun2013Catalog:0115,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0115); final fitting subset unpublished.
SXS-2387,SXS,G2542,2,Validation,1;3,0,,,0116/Lev3,BFI:Rerun2013Catalog:0116,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0116); final fitting subset unpublished.
SXS-2388,SXS,G2543,1,Training,1;3,0,,,0117/Lev3,BFI:Rerun2013Catalog:0117,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0117); final fitting subset unpublished.
SXS-2389,SXS,G2544,1,Training,1;3,0,,,0118/Lev3,BFI:Rerun2013Catalog:0118,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0118); final fitting subset unpublished.
SXS-2390,SXS,G2545,1,Training,1;3,0,,,0119/Lev3,BFI:Rerun2013Catalog:0119,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0119); final fitting subset unpublished.
SXS-2391,SXS,G2546,1,Training,1;3,0,,,0120/Lev3,BFI:Rerun2013Catalog:0120,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0120); final fitting subset unpublished.
SXS-2392,SXS,G2547,1,Training,1;3,0,,,0121/Lev3,BFI:Rerun2013Catalog:0121,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0121); final fitting subset unpublished.
SXS-2393,SXS,G2548,1,Training,1;3,0,,,0122/Lev3,BFI:Rerun2013Catalog:0122,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0122); final fitting subset unpublished.
SXS-2394,SXS,G2549,1,Training,1;3,0,,,0123/Lev3,BFI:Rerun2013Catalog:0123,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0123); final fitting subset unpublished.
SXS-2395,SXS,G2550,1,Training,1;3,0,,,0124/Lev3,BFI:Rerun2013Catalog:0124,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0124); final fitting subset unpublished.
SXS-2396,SXS,G2551,1,Training,1;3,0,,,0125/Lev3,BFI:Rerun2013Catalog:0125,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0125); final fitting subset unpublished.
SXS-2397,SXS,G2552,2,Validation,1;3,0,,,0126/Lev3,BFI:Rerun2013Catalog:0126,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0126); final fitting subset unpublished.
SXS-2398,SXS,G2553,1,Training,1;3,0,,,0127/Lev3,BFI:Rerun2013Catalog:0127,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0127); final fitting subset unpublished.
SXS-2399,SXS,G2554,1,Training,1;3,0,,,0128/Lev3,BFI:Rerun2013Catalog:0128,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0128); final fitting subset unpublished.
SXS-2400,SXS,G2555,1,Training,1;3,0,,,0129/Lev3,BFI:Rerun2013Catalog:0129,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0129); final fitting subset unpublished.
SXS-2401,SXS,G2556,1,Training,1;3,0,,,0130/Lev3,BFI:Rerun2013Catalog:0130,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0130); final fitting subset unpublished.
SXS-2402,SXS,G2557,1,Training,1;3,0,,,0131/Lev3,BFI:Rerun2013Catalog:0131,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0131); final fitting subset unpublished.
SXS-2403,SXS,G2558,1,Training,1;3,0,,,0132/Lev3,BFI:Rerun2013Catalog:0132,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0132); final fitting subset unpublished.
SXS-2404,SXS,G2559,1,Training,1;3,0,,,0133/Lev3,BFI:Rerun2013Catalog:0133,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0133); final fitting subset unpublished.
SXS-2405,SXS,G2560,1,Training,1;3,0,,,0134/Lev3,BFI:Rerun2013Catalog:0134,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0134); final fitting subset unpublished.
SXS-2406,SXS,G2561,1,Training,1;3,0,,,0135/Lev3,BFI:Rerun2013Catalog:0135,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0135); final fitting subset unpublished.
SXS-2407,SXS,G2562,1,Training,1;3,0,,,0136/Lev3,BFI:Rerun2013Catalog:0136,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0136); final fitting subset unpublished.
SXS-2408,SXS,G2563,1,Training,1;3,0,,,0137/Lev3,BFI:Rerun2013Catalog:0137,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0137); final fitting subset unpublished.
SXS-2409,SXS,G2564,2,Validation,1;3,0,,,0138/Lev3,BFI:Rerun2013Catalog:0138,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0138); final fitting subset unpublished.
SXS-2410,SXS,G2565,2,Validation,1;3,0,,,0139/Lev3,BFI:Rerun2013Catalog:0139,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0139); final fitting subset unpublished.
SXS-2411,SXS,G2566,2,Validation,1;3,0,,,0140/Lev3,BFI:Rerun2013Catalog:0140,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0140); final fitting subset unpublished.
SXS-2412,SXS,G2567,1,Training,1;3,0,,,0141/Lev3,BFI:Rerun2013Catalog:0141,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0141); final fitting subset unpublished.
SXS-2413,SXS,G2568,1,Training,1;3,0,,,0142/Lev3,BFI:Rerun2013Catalog:0142,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0142); final fitting subset unpublished.
SXS-2414,SXS,G2569,2,Validation,1;3,0,,,0143/Lev3,BFI:Rerun2013Catalog:0143,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0143); final fitting subset unpublished.
SXS-2415,SXS,G2570,1,Training,1;3,0,,,0144/Lev3,BFI:Rerun2013Catalog:0144,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0144); final fitting subset unpublished.
SXS-2416,SXS,G2571,1,Training,1;3,0,,,0145/Lev3,BFI:Rerun2013Catalog:0145,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0145); final fitting subset unpublished.
SXS-2417,SXS,G2572,2,Validation,1;3,0,,,0146/Lev3,BFI:Rerun2013Catalog:0146,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0146); final fitting subset unpublished.
SXS-2418,SXS,G0798,1,Training,1;2;3,0,,,0148/Lev3,BFI:Rerun2013Catalog:0148,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1135); final fitting subset unpublished.
SXS-2419,SXS,G2573,1,Training,1;2,0,,,0149/Lev3,BFI:Rerun2013Catalog:0149,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2420,SXS,G2574,1,Training,1;2,0,,,0150/Lev3,BFI:Rerun2013Catalog:0150,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2421,SXS,G2333,1,Training,1;2,0,,,0151/Lev3,BFI:Rerun2013Catalog:0151,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2089).
SXS-2422,SXS,G2343,1,Training,1;2,0,,,0152/Lev3,BFI:Rerun2013Catalog:0152,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2102).
SXS-2423,SXS,G2575,1,Training,1;2,0,,,0153/Lev3,BFI:Rerun2013Catalog:0153,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2424,SXS,G0825,1,Training,1;2,0,,,0155/Lev3,BFI:Rerun2013Catalog:0155,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0328); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2104); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1477).
SXS-2425,SXS,G0026,1,Training,1;2,0,,,0169/Lev3,BFI:Rerun2013Catalog:0169,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2426,SXS,G2576,2,Validation,1;3,0,,,0173/Lev3,BFI:Rerun2013Catalog:0173,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0173); final fitting subset unpublished.
SXS-2427,SXS,G2525,1,Training,1;2,0,,,0174/Lev3,BFI:Rerun2013Catalog:0174,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2353).
SXS-2428,SXS,G2577,3,Evaluation,1,0,,,001/Lev3,BFI:Superkick:001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2429,SXS,G2578,3,Evaluation,1,0,,,002/Lev3,BFI:Superkick:002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2430,SXS,G2579,3,Evaluation,1,0,,,003/Lev3,BFI:Superkick:003,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2431,SXS,G2580,3,Evaluation,1,0,,,004/Lev3,BFI:Superkick:004,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2432,SXS,G2581,3,Evaluation,1,0,,,005/Lev3,BFI:Superkick:005,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2433,SXS,G2582,3,Evaluation,1,0,,,006/Lev3,BFI:Superkick:006,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2434,SXS,G2583,3,Evaluation,1,0,,,007/Lev3,BFI:Superkick:007,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2435,SXS,G2584,3,Evaluation,1,0,,,008/Lev3,BFI:Superkick:008,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2436,SXS,G2585,3,Evaluation,1,0,,,009/Lev3,BFI:Superkick:009,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2437,SXS,G2586,3,Evaluation,1,0,,,010/Lev3,BFI:Superkick:010,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2438,SXS,G2587,3,Evaluation,1,0,,,011/Lev3,BFI:Superkick:011,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2439,SXS,G2588,3,Evaluation,1,0,,,012/Lev3,BFI:Superkick:012,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2440,SXS,G2589,3,Evaluation,1,0,,,013/Lev3,BFI:Superkick:013,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2441,SXS,G2590,3,Evaluation,1,0,,,014/Lev3,BFI:Superkick:014,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2442,SXS,G2587,3,Evaluation,1,0,,,015/Lev3,BFI:Superkick:015,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2443,SXS,,0,Not included,,11,,,017/Lev3,BFI:Superkick:017,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2444,SXS,G2591,3,Evaluation,1,0,,,018/Lev3,BFI:Superkick:018,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2445,SXS,G2592,3,Evaluation,1,0,,,019/Lev3,BFI:Superkick:019,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2446,SXS,G2593,3,Evaluation,1,0,,,020/Lev3,BFI:Superkick:020,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2447,SXS,G2594,3,Evaluation,1,0,,,021/Lev3,BFI:Superkick:021,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2448,SXS,G2595,3,Evaluation,1,0,,,022/Lev3,BFI:Superkick:022,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2449,SXS,G2596,3,Evaluation,1,0,,,023/Lev3,BFI:Superkick:023,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2450,SXS,G2597,3,Evaluation,1,0,,,025/Lev3,BFI:Superkick:025,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2451,SXS,G2598,3,Evaluation,1,0,,,026/Lev3,BFI:Superkick:026,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2452,SXS,G2599,3,Evaluation,1,0,,,027/Lev3,BFI:Superkick:027,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2453,SXS,G2600,3,Evaluation,1,0,,,028/Lev3,BFI:Superkick:028,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2454,SXS,G2601,3,Evaluation,1,0,,,029/Lev3,BFI:Superkick:029,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2455,SXS,G2602,3,Evaluation,1,0,,,030/Lev3,BFI:Superkick:030,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2456,SXS,G2603,3,Evaluation,1,0,,,031/Lev3,BFI:Superkick:031,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2457,SXS,G2604,1,Training,1,0,,,032/Lev3,BFI:Superkick:032,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2458,SXS,G2605,3,Evaluation,1,0,,,033/Lev3,BFI:Superkick:033,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2459,SXS,G2606,3,Evaluation,1,0,,,034/Lev3,BFI:Superkick:034,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2460,SXS,G2607,2,Validation,1,0,,,035/Lev3,BFI:Superkick:035,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2461,SXS,G2608,1,Training,1,0,,,036/Lev3,BFI:Superkick:036,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2462,SXS,G2603,3,Evaluation,1,0,,,037/Lev3,BFI:Superkick:037,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2463,SXS,G2609,1,Training,1;2,0,,,001/Lev3,BFI:q15Sur:001,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2464,SXS,G2610,2,Validation,1;2,0,,,002/Lev3,BFI:q15Sur:002,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2465,SXS,G2611,1,Training,1;2,0,,,003/Lev3,BFI:q15Sur:003,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2466,SXS,G2612,1,Training,1;2,0,,,004/Lev3,BFI:q15Sur:004,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2467,SXS,G2613,1,Training,1;2,0,,,005/Lev3,BFI:q15Sur:005,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2468,SXS,G2614,1,Training,1;2,0,,,006/Lev3,BFI:q15Sur:006,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2469,SXS,G2615,1,Training,1;2,0,,,007/Lev3,BFI:q15Sur:007,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2470,SXS,G2616,1,Training,1;2,0,,,008/Lev3,BFI:q15Sur:008,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2471,SXS,G2617,1,Training,1;2,0,,,010/Lev3,BFI:q15Sur:010,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2472,SXS,G2618,1,Training,1;2,0,,,011/Lev3,BFI:q15Sur:011,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2473,SXS,G2619,1,Training,1;2,0,,,012/Lev3,BFI:q15Sur:012,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2474,SXS,G2620,1,Training,1;2,0,,,013/Lev3,BFI:q15Sur:013,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2475,SXS,G2621,1,Training,1;2,0,,,014/Lev3,BFI:q15Sur:014,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2476,SXS,G2622,1,Training,1;2,0,,,015/Lev3,BFI:q15Sur:015,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2477,SXS,G0273,1,Training,1;2,0,,,016/Lev3,BFI:q15Sur:016,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2478,SXS,G2623,1,Training,1;2,0,,,017/Lev3,BFI:q15Sur:017,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2479,SXS,G2624,1,Training,1;2,0,,,018/Lev3,BFI:q15Sur:018,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2480,SXS,G2625,1,Training,1;2,0,,,019/Lev3,BFI:q15Sur:019,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2481,SXS,G2626,1,Training,1;2,0,,,020/Lev3,BFI:q15Sur:020,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2482,SXS,G2627,1,Training,1;2,0,,,021/Lev3,BFI:q15Sur:021,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2483,SXS,G2628,1,Training,1;3,0,,,BBH_SKS_d15.9_q3.50_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): related catalogue family; fitting exposure not confirmed (SXS-0294).
SXS-2484,SXS,G2629,3,Evaluation,1,0,,,BBH_SKS_d15_q4.50_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2485,SXS,G0035,1,Training,1;2,0,,,BBH_SKS_d15_q4_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1906); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2499).
SXS-2486,SXS,G2630,1,Training,1;3,0,,,BBH_SKS_d15_q5.50_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"SEOBNRv5HM (aligned sector of v5PHM): related catalogue family; fitting exposure not confirmed (SXS-0197, SXS-0296)."
SXS-2487,SXS,G0036,1,Training,1;2,0,,,BBH_SKS_d15_q5_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2374).
SXS-2488,SXS,G2631,1,Training,1,0,,,BBH_SKS_d15_q6.50_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2489,SXS,,0,Not included,,17,SXS-3630,,BBH_SKS_d15_q6_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2490,SXS,G2632,3,Evaluation,1,0,,,BBH_SKS_d15_q7.50_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2491,SXS,G0306,2,Validation,1,0,,,BBH_SKS_d15_q7_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2492,SXS,G2633,3,Evaluation,1,0,,,BBH_SKS_d15_q8.50_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2493,SXS,G2634,1,Training,1,0,,,BBH_SKS_d15_q8_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2494,SXS,G2635,1,Training,1,0,,,BBH_SKS_d15_q9.50_sA_0_0_0_sB_0_0_0/Lev4,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2495,SXS,G2636,3,Evaluation,1,0,,,BBH_SKS_d15_q9_sA_0_0_0_sB_0_0_0/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2496,SXS,G0878,1,Training,1;2,0,,,001/Lev3,BFI:RerunCatalog_SHK:001,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2497,SXS,G0026,1,Training,1;2,0,,,002/Lev3,BFI:RerunCatalog_SHK:002,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
SXS-2498,SXS,G0048,1,Training,1;2,0,,,003/Lev3,BFI:RerunCatalog_SHK:003,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2499,SXS,G0035,1,Training,1;2,0,,,004/Lev3,BFI:RerunCatalog_SHK:004,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1906); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2500,SXS,G2637,1,Training,1;2,0,,,010/Lev3,BFI:RerunCatalog_SHK:010,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2501,SXS,G0333,1,Training,1;2,0,,,011/Lev3,BFI:RerunCatalog_SHK:011,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2502,SXS,G2638,1,Training,1;2,0,,,012/Lev3,BFI:RerunCatalog_SHK:012,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2503,SXS,G2639,1,Training,1;2,0,,,013/Lev3,BFI:RerunCatalog_SHK:013,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2504,SXS,G2640,1,Training,1;2,0,,,014/Lev3,BFI:RerunCatalog_SHK:014,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2505,SXS,G1520,1,Training,1;2,0,,,015/Lev3,BFI:RerunCatalog_SHK:015,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2506,SXS,G2366,1,Training,1;2,0,,,016/Lev3,BFI:RerunCatalog_SHK:016,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2127).
SXS-2507,SXS,G2396,1,Training,1;2,0,,,017/Lev3,BFI:RerunCatalog_SHK:017,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2158).
SXS-2508,SXS,G2641,1,Training,1;2,0,,,019/Lev3,BFI:RerunCatalog_SHK:019,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2509,SXS,G2343,1,Training,1;2,0,,,020/Lev3,BFI:RerunCatalog_SHK:020,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2102).
SXS-2510,SXS,G2368,1,Training,1;2,0,,,021/Lev3,BFI:RerunCatalog_SHK:021,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2130).
SXS-2511,SXS,G2401,1,Training,1;2,0,,,022/Lev3,BFI:RerunCatalog_SHK:022,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2163).
SXS-2512,SXS,G2642,1,Training,1;2,0,,,025/Lev3,BFI:RerunCatalog_SHK:025,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2514,SXS,G2643,1,Training,1;2,0,,,0002/Lev4,BFI:ExtremeAligned:0002,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2515,SXS,G2644,1,Training,1;2,0,,,0003/Lev4,BFI:ExtremeAligned:0003,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2516,SXS,G2645,1,Training,1;2,0,,,0006/Lev4,BFI:ExtremeAligned:0006,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-2569,SXS,G2646,1,Training,1;2,0,,,0260/Lev4,BFI:RerunAlignedCatalog:0260,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0260).
SXS-2570,SXS,,0,Not included,,10,,,001/Lev3,BFI:Ecc1dSur_rerun:001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2571,SXS,,0,Not included,,10,,,002/Lev3,BFI:Ecc1dSur_rerun:002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2572,SXS,,0,Not included,,10,,,003/Lev3,BFI:Ecc1dSur_rerun:003,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2573,SXS,,0,Not included,,10,,,004/Lev3,BFI:Ecc1dSur_rerun:004,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2574,SXS,,0,Not included,,1,,,005/Lev3,BFI:Ecc1dSur_rerun:005,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2575,SXS,,0,Not included,,10,,,006/Lev3,BFI:Ecc1dSur_rerun:006,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2576,SXS,,0,Not included,,1,,,007/Lev3,BFI:Ecc1dSur_rerun:007,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2577,SXS,,0,Not included,,10,,,008/Lev3,BFI:Ecc1dSur_rerun:008,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2578,SXS,,0,Not included,,1,,,009/Lev3,BFI:Ecc1dSur_rerun:009,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2579,SXS,,0,Not included,,1,,,010/Lev3,BFI:Ecc1dSur_rerun:010,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2580,SXS,,0,Not included,,1,,,011/Lev3,BFI:Ecc1dSur_rerun:011,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2581,SXS,,0,Not included,,1,,,012/Lev3,BFI:Ecc1dSur_rerun:012,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2582,SXS,,0,Not included,,1,,,013/Lev3,BFI:Ecc1dSur_rerun:013,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2583,SXS,,0,Not included,,1,,,014/Lev3,BFI:Ecc1dSur_rerun:014,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2584,SXS,,0,Not included,,1,,,015/Lev3,BFI:Ecc1dSur_rerun:015,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2585,SXS,,0,Not included,,1,,,016/Lev3,BFI:Ecc1dSur_rerun:016,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2586,SXS,,0,Not included,,1,,,017/Lev3,BFI:Ecc1dSur_rerun:017,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2587,SXS,,0,Not included,,1,,,018/Lev3,BFI:Ecc1dSur_rerun:018,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2588,SXS,,0,Not included,,1,,,019/Lev3,BFI:Ecc1dSur_rerun:019,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2589,SXS,,0,Not included,,1,,,020/Lev3,BFI:Ecc1dSur_rerun:020,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2590,SXS,,0,Not included,,1,,,021/Lev3,BFI:Ecc1dSur_rerun:021,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2591,SXS,,0,Not included,,1,,,022/Lev3,BFI:Ecc1dSur_rerun:022,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2592,SXS,,0,Not included,,1,,,023/Lev3,BFI:Ecc1dSur_rerun:023,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2593,SXS,,0,Not included,,1,,,024/Lev3,BFI:Ecc1dSur_rerun:024,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2594,SXS,,0,Not included,,1,,,025/Lev3,BFI:Ecc1dSur_rerun:025,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2595,SXS,,0,Not included,,1,,,026/Lev3,BFI:Ecc1dSur_rerun:026,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2596,SXS,,0,Not included,,2,,,027/Lev3,BFI:Ecc1dSur_rerun:027,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2597,SXS,,0,Not included,,1,,,028/Lev3,BFI:Ecc1dSur_rerun:028,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2598,SXS,G0878,1,Training,1;2,0,,,029/Lev3,BFI:Ecc1dSur_rerun:029,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-2599,SXS,,0,Not included,,1,,,030/Lev3,BFI:Ecc1dSur_rerun:030,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2600,SXS,,0,Not included,,1,,,031/Lev3,BFI:Ecc1dSur_rerun:031,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2601,SXS,,0,Not included,,2,,,032/Lev3,BFI:Ecc1dSur_rerun:032,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2602,SXS,,0,Not included,,1,,,033/Lev3,BFI:Ecc1dSur_rerun:033,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2603,SXS,,0,Not included,,1,,,034/Lev3,BFI:Ecc1dSur_rerun:034,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2604,SXS,,0,Not included,,1,,,035/Lev3,BFI:Ecc1dSur_rerun:035,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2605,SXS,,0,Not included,,2,,,036/Lev3,BFI:Ecc1dSur_rerun:036,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2606,SXS,,0,Not included,,1,,,037/Lev3,BFI:Ecc1dSur_rerun:037,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2607,SXS,,0,Not included,,2,,,038/Lev3,BFI:Ecc1dSur_rerun:038,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2608,SXS,,0,Not included,,1,,,039/Lev3,BFI:Ecc1dSur_rerun:039,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2609,SXS,,0,Not included,,2,,,040/Lev3,BFI:Ecc1dSur_rerun:040,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2610,SXS,,0,Not included,,2,,,041/Lev3,BFI:Ecc1dSur_rerun:041,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2611,SXS,,0,Not included,,2,,,042/Lev3,BFI:Ecc1dSur_rerun:042,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2612,SXS,,0,Not included,,1,,,043/Lev3,BFI:Ecc1dSur_rerun:043,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2613,SXS,,0,Not included,,1,,,044/Lev3,BFI:Ecc1dSur_rerun:044,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2614,SXS,,0,Not included,,1,,,045/Lev3,BFI:Ecc1dSur_rerun:045,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2615,SXS,,0,Not included,,2,,,046/Lev3,BFI:Ecc1dSur_rerun:046,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2616,SXS,,0,Not included,,2,,,047/Lev3,BFI:Ecc1dSur_rerun:047,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2617,SXS,G2647,1,Training,1;3,0,,,006/Lev4,BFI:HybTest_rerun:006,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1389); final fitting subset unpublished.
SXS-2618,SXS,G2648,1,Training,1;3,0,,,007/Lev4,BFI:HybTest_rerun:007,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1390); final fitting subset unpublished.
SXS-2619,SXS,G2649,1,Training,1;3,0,,,008/Lev4,BFI:HybTest_rerun:008,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1391); final fitting subset unpublished.
SXS-2620,SXS,G2650,1,Training,1;3,0,,,009/Lev4,BFI:HybTest_rerun:009,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1392); final fitting subset unpublished.
SXS-2621,SXS,G2651,2,Validation,1;3,0,,,010/Lev4,BFI:HybTest_rerun:010,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1393); final fitting subset unpublished.
SXS-2622,SXS,G2652,2,Validation,1;3,0,,,011/Lev4,BFI:HybTest_rerun:011,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1394); final fitting subset unpublished.
SXS-2623,SXS,G2653,1,Training,1;3,0,,,013/Lev4,BFI:HybTest_rerun:013,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1396); final fitting subset unpublished.
SXS-2624,SXS,G2654,1,Training,1;3,0,,,015/Lev4,BFI:HybTest_rerun:015,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1398); final fitting subset unpublished.
SXS-2625,SXS,G2655,1,Training,1;3,0,,,028/Lev4,BFI:HybTest_rerun:028,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1409); final fitting subset unpublished.
SXS-2626,SXS,G2656,1,Training,1;3,0,,,030/Lev4,BFI:HybTest_rerun:030,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1411); final fitting subset unpublished.
SXS-2627,SXS,G2657,1,Training,1,0,,,050/Lev4,BFI:HybTest_rerun:050,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2628,SXS,G2658,3,Evaluation,1,0,,,051/Lev4,BFI:HybTest_rerun:051,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2629,SXS,G2659,2,Validation,1,0,,,052/Lev4,BFI:HybTest_rerun:052,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2630,SXS,G0745,1,Training,1;2;3,0,,,053/Lev4,BFI:HybTest_rerun:053,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
SXS-2631,SXS,G2660,1,Training,1;6,0,,,054/Lev4,BFI:HybTest_rerun:054,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2632,SXS,G2661,2,Validation,1,0,,,055/Lev4,BFI:HybTest_rerun:055,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2633,SXS,G2662,2,Validation,1,0,,,056/Lev4,BFI:HybTest_rerun:056,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2634,SXS,G2663,3,Evaluation,1,0,,,057/Lev4,BFI:HybTest_rerun:057,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-2635,SXS,G2664,1,Training,1,0,,,058/Lev4,BFI:HybTest_rerun:058,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3619,SXS,G0036,1,Training,1;2,0,,,0056/Lev3,BFI:RedoOldRunsJun2021:0056,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2374).
SXS-3621,SXS,G2665,1,Training,1;3,0,,,0062/Lev3,BFI:RedoOldRunsJun2021:0062,SXS catalogue: simulation_name / alternative_names,SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0062); final fitting subset unpublished.
SXS-3622,SXS,G2634,1,Training,1,0,,,0063/Lev3,BFI:RedoOldRunsJun2021:0063,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3623,SXS,G0791,1,Training,1;2,0,,,0064/Lev3,BFI:RedoOldRunsJun2021:0064,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0114).
SXS-3624,SXS,G0878,1,Training,1;2,0,,,0067/Lev3,BFI:RedoOldRunsJun2021:0067,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-3625,SXS,G0826,1,Training,1;2,0,,,0154/Lev3,BFI:RedoOldRunsJun2021:0154,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0329); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2086); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1475).
SXS-3626,SXS,G2666,1,Training,1;2;3,0,,,0156/Lev3,BFI:RedoOldRunsJun2021:0156,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-3976); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0156); final fitting subset unpublished.
SXS-3627,SXS,G2667,1,Training,1;2,0,,,0157/Lev3,BFI:RedoOldRunsJun2021:0157,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-3978).
SXS-3628,SXS,,0,Not included,,11,,,0158/Lev3,BFI:RedoOldRunsJun2021:0158,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3629,SXS,G2668,1,Training,1;2,0,,,0159/Lev3,BFI:RedoOldRunsJun2021:0159,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0159).
SXS-3630,SXS,G0037,2,Validation,1;2;5,0,,,0166/Lev3,BFI:RedoOldRunsJun2021:0166,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2164); NRSur7dq4 v1 q=6 extrapolation test: physical-group/rerun association (SXS-2164).
SXS-3631,SXS,G0035,1,Training,1;2,0,,,0167/Lev3,BFI:RedoOldRunsJun2021:0167,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1906); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2499).
SXS-3632,SXS,,0,Not included,,10,,,5000/Lev3,BFI:RedoOldRunsJun2021:5000,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3633,SXS,,0,Not included,,10,,,5001/Lev3,BFI:RedoOldRunsJun2021:5001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3634,SXS,,0,Not included,,10,,,5002/Lev3,BFI:RedoOldRunsJun2021:5002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3635,SXS,G2669,1,Training,1,0,,,000001/Lev2,PRIVATE:BBH:0230,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3636,SXS,,0,Not included,,7;8,,,000004/Lev2,PRIVATE:BBH:0174,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3637,SXS,G2670,3,Evaluation,1,0,,,000011/Lev3,PRIVATE:BBH:0195,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3638,SXS,,0,Not included,,8,,,000012/Lev2,PRIVATE:BBH:0186,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3639,SXS,,0,Not included,,7;8,,,000015/Lev2,PRIVATE:BBH:0181,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3640,SXS,,0,Not included,,7;8,,,000016/Lev2,PRIVATE:BBH:0176,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3641,SXS,,0,Not included,,6,,,000018/Lev2,PRIVATE:BBH:0229,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3642,SXS,,0,Not included,,8,,,000020/Lev2,PRIVATE:BBH:0182,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3643,SXS,,0,Not included,,8,,,000022/Lev3,PRIVATE:BBH:0231,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3644,SXS,,0,Not included,,6,,,000024/Lev3,PRIVATE:BBH:0194,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3645,SXS,,0,Not included,,8,,,000027/Lev3,PRIVATE:BBH:0232,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3646,SXS,,0,Not included,,7;8,,,000028/Lev2,PRIVATE:BBH:0183,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3647,SXS,,0,Not included,,7;8,,,000029/Lev2,PRIVATE:BBH:0177,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3648,SXS,,0,Not included,,8,,,000030/Lev2,PRIVATE:BBH:0178,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3649,SXS,,0,Not included,,8,,,000031/Lev3,PRIVATE:BBH:0199,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3650,SXS,G2671,3,Evaluation,1,0,,,000032/Lev3,PRIVATE:BBH:0179,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3651,SXS,,0,Not included,,8,,,000034/Lev3,PRIVATE:BBH:0208,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3652,SXS,G2672,1,Training,1,0,,,000035/Lev2,PRIVATE:BBH:0224,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3653,SXS,,0,Not included,,8,,,000036/Lev2,PRIVATE:BBH:0184,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3654,SXS,,0,Not included,,8,,,000038/Lev2,PRIVATE:BBH:0180,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3655,SXS,,0,Not included,,8,,,000039/Lev3,PRIVATE:BBH:0187,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3656,SXS,G2673,1,Training,1,0,,,000042/Lev3,PRIVATE:BBH:0202,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3657,SXS,,0,Not included,,6,,,000047/Lev2,PRIVATE:BBH:0192,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3658,SXS,G2674,1,Training,1,0,,,000048/Lev2,PRIVATE:BBH:0193,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3659,SXS,,0,Not included,,8,,,000050/Lev2,PRIVATE:BBH:0175,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3660,SXS,,0,Not included,,8,,,000679/Lev2,PRIVATE:BBH:0185,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3661,SXS,G2675,1,Training,1,0,,,001001/Lev4,PRIVATE:BBH:0188,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3662,SXS,G2676,1,Training,1,0,,,001002/Lev4,PRIVATE:BBH:0189,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3663,SXS,G2677,3,Evaluation,1,0,,,001003/Lev4,PRIVATE:BBH:0200,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3664,SXS,G2678,1,Training,1,0,,,001004/Lev4,PRIVATE:BBH:0201,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3665,SXS,G2679,1,Training,1,0,,,001005/Lev4,PRIVATE:BBH:0218,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3666,SXS,G2680,3,Evaluation,1,0,,,001006/Lev4,PRIVATE:BBH:0205,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3667,SXS,G2681,1,Training,1,0,,,001007/Lev4,PRIVATE:BBH:0223,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3668,SXS,,0,Not included,,7,,,001008/Lev4,PRIVATE:BBH:0204,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3669,SXS,G2682,1,Training,1,0,,,001009/Lev4,PRIVATE:BBH:0207,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3670,SXS,G2683,3,Evaluation,1,0,,,001010/Lev4,PRIVATE:BBH:0206,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3671,SXS,G2684,1,Training,1,0,,,001011/Lev4,PRIVATE:BBH:0203,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3672,SXS,,0,Not included,,7,,,001013/Lev4,PRIVATE:BBH:0213,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3673,SXS,G2685,1,Training,1,0,,,001014/Lev4,PRIVATE:BBH:0210,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3674,SXS,G2686,1,Training,1,0,,,001015/Lev4,PRIVATE:BBH:0211,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3675,SXS,G2687,3,Evaluation,1,0,,,001016/Lev4,PRIVATE:BBH:0212,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3676,SXS,G2688,1,Training,1,0,,,001017/Lev4,PRIVATE:BBH:0209,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3677,SXS,G2689,1,Training,1,0,,,001018/Lev4,PRIVATE:BBH:0214,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3678,SXS,G2690,3,Evaluation,1,0,,,001020/Lev4,PRIVATE:BBH:0215,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3679,SXS,G2691,1,Training,1,0,,,001022/Lev4,PRIVATE:BBH:0216,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3680,SXS,G2692,3,Evaluation,1,0,,,001023/Lev4,PRIVATE:BBH:0221,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3681,SXS,G2693,1,Training,1,0,,,001025/Lev4,PRIVATE:BBH:0220,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3682,SXS,,0,Not included,,7;8,,,001026/Lev4,PRIVATE:BBH:0219,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3683,SXS,G2694,1,Training,1,0,,,001028/Lev4,PRIVATE:BBH:0222,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3684,SXS,,0,Not included,,7;8,,,001029/Lev4,PRIVATE:BBH:0217,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3685,SXS,G2695,3,Evaluation,1,0,,,0001/Lev3,BFI:CSUFBBH:0001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3686,SXS,G2696,3,Evaluation,1,0,,,0002/Lev3,BFI:CSUFBBH:0002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3687,SXS,G2697,3,Evaluation,1,0,,,0003/Lev3,BFI:CSUFBBH:0003,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3688,SXS,G2698,1,Training,1,0,,,0004/Lev3,BFI:CSUFBBH:0004,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3689,SXS,G2699,1,Training,1,0,,,0005/Lev3,BFI:CSUFBBH:0005,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3690,SXS,G2700,3,Evaluation,1,0,,,0006/Lev3,BFI:CSUFBBH:0006,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3691,SXS,G2701,3,Evaluation,1,0,,,0007/Lev3,BFI:CSUFBBH:0007,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3692,SXS,,0,Not included,,2,,,0010/Lev3,BFI:CSUFBBH:0010,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3693,SXS,G2702,3,Evaluation,1,0,,,0011/Lev3,BFI:CSUFBBH:0011,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3694,SXS,G2703,3,Evaluation,1,0,,,0012/Lev3,BFI:CSUFBBH:0012,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3695,SXS,G2704,3,Evaluation,1,0,,,0013/Lev3,BFI:CSUFBBH:0013,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3696,SXS,G2705,3,Evaluation,1,0,,,0014/Lev3,BFI:CSUFBBH:0014,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3697,SXS,G0033,1,Training,1,0,,,0015/Lev3,BFI:CSUFBBH:0015,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3698,SXS,G2706,3,Evaluation,1,0,,,0016/Lev3,BFI:CSUFBBH:0016,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3699,SXS,,0,Not included,,2,,,0017/Lev3,BFI:CSUFBBH:0017,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3700,SXS,G2707,3,Evaluation,1,0,,,0018/Lev3,BFI:CSUFBBH:0018,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3701,SXS,G2708,3,Evaluation,1,0,,,0001/Lev3,BFI:CSUFBBH_2:0001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3702,SXS,G2709,1,Training,1,0,,,0002/Lev3,BFI:CSUFBBH_2:0002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3703,SXS,,0,Not included,,2,,,0004/Lev3,BFI:CSUFBBH_2:0004,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3706,SXS,G2710,1,Training,1;2,0,,,0007/Lev3,BFI:CSUFBBH_2:0007,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3707,SXS,G2711,1,Training,1;2,0,,,0008/Lev3,BFI:CSUFBBH_2:0008,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3708,SXS,G2712,1,Training,1;2,0,,,0009/Lev3,BFI:CSUFBBH_2:0009,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3710,SXS,,0,Not included,,11,,,0038/Lev3,BFI:CSUFBBH_3:0038,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3711,SXS,,0,Not included,,11,,,0039/Lev3,BFI:CSUFBBH_3:0039,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3712,SXS,,0,Not included,,1,,,0040/Lev3,BFI:CSUFBBH_3:0040,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3713,SXS,,0,Not included,,11,,,0041/Lev3,BFI:CSUFBBH_3:0041,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3714,SXS,,0,Not included,,8,,,0042/Lev3,BFI:CSUFBBH_3:0042,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3715,SXS,,0,Not included,,3,,,0043/Lev3,BFI:CSUFBBH_3:0043,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3716,SXS,,0,Not included,,8,,,0046/Lev3,BFI:CSUFBBH_3:0046,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3717,SXS,,0,Not included,,1,,,0047/Lev3,BFI:CSUFBBH_3:0047,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3718,SXS,,0,Not included,,1,,,0048/Lev3,BFI:CSUFBBH_3:0048,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3722,SXS,,0,Not included,,11,,,1027/Lev3,BFI:CSUFBBH_3:1027,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3725,SXS,,0,Not included,,11,,,1031/Lev3,BFI:CSUFBBH_3:1031,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3726,SXS,,0,Not included,,1,,,1032/Lev3,BFI:CSUFBBH_3:1032,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3727,SXS,,0,Not included,,1,,,1033/Lev3,BFI:CSUFBBH_3:1033,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3730,SXS,,0,Not included,,11,,,1036/Lev3,BFI:CSUFBBH_3:1036,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3864,SXS,G0878,1,Training,1;2,0,,,BBH_SKS_d15.4_q1_sA_0_0_0_sB_0_0_0/Lev6,,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0389); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2325).
SXS-3865,SXS,G2377,1,Training,1;2,0,,,0046/Lev3,BFI:RedoOldRunsJun2021:0046,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2139).
SXS-3866,SXS,G2713,3,Evaluation,1,0,,,02/Lev4,BFI:IDTests_SKS:02,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3867,SXS,G2714,3,Evaluation,1,0,,,03/Lev4,BFI:IDTests_SKS:03,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3868,SXS,G2715,3,Evaluation,1,0,,,04/Lev4,BFI:IDTests_SKS:04,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3869,SXS,G2716,3,Evaluation,1,0,,,02/Lev4,BFI:IDTests_SHK:02,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3870,SXS,G2717,3,Evaluation,1,0,,,04/Lev4,BFI:IDTests_SHK:04,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3871,SXS,G2718,3,Evaluation,1,0,,,03/Lev4,BFI:IDTests_SKSDh:03,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3872,SXS,G2719,3,Evaluation,1,0,,,04/Lev4,BFI:IDTests_SKSDh:04,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3891,SXS,G2720,1,Training,1;2,0,,,061/Lev4,BFI:q8_3dAl_long:061,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1471); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1471).
SXS-3892,SXS,G2721,1,Training,1;2,0,,,062/Lev4,BFI:q8_3dAl_long:062,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1472); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1472).
SXS-3893,SXS,G2722,1,Training,1;2,0,,,063/Lev4,BFI:q8_3dAl_long:063,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1473); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1473).
SXS-3894,SXS,G2723,1,Training,1;2,0,,,064/Lev4,BFI:q8_3dAl_long:064,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1474); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1474).
SXS-3895,SXS,G0826,1,Training,1;2,0,,,065/Lev4,BFI:q8_3dAl_long:065,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0329); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2086); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1475).
SXS-3896,SXS,G0824,1,Training,1;2,0,,,066/Lev4,BFI:q8_3dAl_long:066,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0327); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0327, SXS-2087); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1476)."
SXS-3897,SXS,G0825,1,Training,1;2,0,,,067/Lev4,BFI:q8_3dAl_long:067,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0328); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2104); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1477).
SXS-3898,SXS,G2724,1,Training,1;2,0,,,068/Lev4,BFI:q8_3dAl_long:068,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1478); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1478).
SXS-3899,SXS,G2725,1,Training,1;2,0,,,069/Lev4,BFI:q8_3dAl_long:069,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1479); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1479).
SXS-3900,SXS,G2726,1,Training,1;2,0,,,070/Lev4,BFI:q8_3dAl_long:070,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1480); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1480).
SXS-3901,SXS,G2727,1,Training,1;2,0,,,071/Lev4,BFI:q8_3dAl_long:071,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1481); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1481).
SXS-3902,SXS,G2728,1,Training,1;2,0,,,072/Lev4,BFI:q8_3dAl_long:072,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1482); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1482).
SXS-3903,SXS,G2729,1,Training,1;2,0,,,073/Lev4,BFI:q8_3dAl_long:073,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1483); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1483).
SXS-3904,SXS,G2730,1,Training,1;2,0,,,074/Lev4,BFI:q8_3dAl_long:074,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1484); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1484).
SXS-3905,SXS,G2731,1,Training,1;2,0,,,075/Lev4,BFI:q8_3dAl_long:075,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1485); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1485).
SXS-3906,SXS,G2732,1,Training,1;2,0,,,076/Lev4,BFI:q8_3dAl_long:076,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1486); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1486).
SXS-3907,SXS,G2733,1,Training,1;2,0,,,077/Lev4,BFI:q8_3dAl_long:077,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1487); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1487).
SXS-3908,SXS,G2734,1,Training,1;2,0,,,078/Lev4,BFI:q8_3dAl_long:078,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1488).
SXS-3909,SXS,G2735,1,Training,1;2,0,,,079/Lev4,BFI:q8_3dAl_long:079,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1489); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1489).
SXS-3910,SXS,G2736,1,Training,1;2,0,,,080/Lev4,BFI:q8_3dAl_long:080,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1490); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1490).
SXS-3911,SXS,G2737,1,Training,1;2,0,,,081/Lev4,BFI:q8_3dAl_long:081,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1491); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1491).
SXS-3912,SXS,G2738,1,Training,1;2,0,,,082/Lev4,BFI:q8_3dAl_long:082,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1492); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1492).
SXS-3913,SXS,G0016,1,Training,1;2,0,,,083/Lev4,BFI:q8_3dAl_long:083,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
SXS-3914,SXS,G2739,1,Training,1;2,0,,,084/Lev4,BFI:q8_3dAl_long:084,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1494); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1494).
SXS-3915,SXS,G2740,1,Training,1;2,0,,,085/Lev4,BFI:q8_3dAl_long:085,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1495); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1495).
SXS-3916,SXS,G2741,1,Training,1;2,0,,,086/Lev4,BFI:q8_3dAl_long:086,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1496); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1496).
SXS-3917,SXS,G2742,1,Training,1;2,0,,,087/Lev4,BFI:q8_3dAl_long:087,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1497); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1497).
SXS-3918,SXS,G2743,1,Training,1;2,0,,,088/Lev4,BFI:q8_3dAl_long:088,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1498); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1498).
SXS-3919,SXS,G2744,1,Training,1;2,0,,,089/Lev4,BFI:q8_3dAl_long:089,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1499); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1499).
SXS-3920,SXS,G2745,1,Training,1;2,0,,,090/Lev4,BFI:q8_3dAl_long:090,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1500); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1500).
SXS-3921,SXS,G2746,1,Training,1;2,0,,,091/Lev4,BFI:q8_3dAl_long:091,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1501); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1501).
SXS-3922,SXS,G2747,1,Training,1;2,0,,,092/Lev4,BFI:q8_3dAl_long:092,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1502); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1502).
SXS-3923,SXS,G2748,1,Training,1;2,0,,,093/Lev4,BFI:q8_3dAl_long:093,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1503); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1503).
SXS-3924,SXS,G2749,1,Training,1;2,0,,,094/Lev4,BFI:q8_3dAl_long:094,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1504); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1504).
SXS-3925,SXS,G2750,1,Training,1;2,0,,,095/Lev4,BFI:q8_3dAl_long:095,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1505); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1505).
SXS-3926,SXS,G2751,1,Training,1;2,0,,,096/Lev4,BFI:q8_3dAl_long:096,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1506); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1506).
SXS-3927,SXS,G2752,1,Training,1;2,0,,,097/Lev4,BFI:q8_3dAl_long:097,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1507); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1507).
SXS-3928,SXS,G2753,1,Training,1;2,0,,,098/Lev4,BFI:q8_3dAl_long:098,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1508); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1508).
SXS-3929,SXS,G2754,1,Training,1;2,0,,,099/Lev4,BFI:q8_3dAl_long:099,SXS catalogue: simulation_name / alternative_names,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1509); SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1509).
SXS-3930,SXS,G2755,3,Evaluation,1,0,,,001/Lev4,BFI:ShortExtreme:001,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3931,SXS,G2756,3,Evaluation,1,0,,,002/Lev4,BFI:ShortExtreme:002,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3932,SXS,G2757,3,Evaluation,1,0,,,003/Lev4,BFI:ShortExtreme:003,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3975,SXS,G2758,3,Evaluation,1,0,,,TransPrec/Lev5,,SXS catalogue: simulation_name / alternative_names,"No fitting, parent-sample or upstream-test overlap identified in the audited sources; not a guarantee of no exposure."
SXS-3976,SXS,G2666,1,Training,1;2;3,0,,,001/Lev3,BFI:q2_3d_95:001,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match; SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0156); final fitting subset unpublished.
SXS-3977,SXS,G0686,1,Training,1;2,0,,,003/Lev3,BFI:q2_3d_95:003,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3978,SXS,G2667,1,Training,1;2,0,,,004/Lev3,BFI:q2_3d_95:004,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3979,SXS,G2759,1,Training,1;2,0,,,011/Lev3,BFI:q2_3d_95:011,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3980,SXS,G2760,1,Training,1;2,0,,,012/Lev3,BFI:q2_3d_95:012,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3981,SXS,G2761,1,Training,1;2,0,,,013/Lev3,BFI:q2_3d_95:013,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3982,SXS,G2762,1,Training,1;2,0,,,014/Lev3,BFI:q2_3d_95:014,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3983,SXS,G2763,1,Training,1;2,0,,,017/Lev3,BFI:q2_3d_95:017,SXS catalogue: simulation_name / alternative_names,SEOBNRv5HM (aligned sector of v5PHM): fitting-roster match.
SXS-3984,SXS,G0032,1,Training,1;2,0,,,0001/Lev4,BFI:ReduceCOMAndNoise:0001,SXS catalogue: simulation_name / alternative_names,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0593); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0194, SXS-2331)."
RIT-0002,RIT,G0001,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0003,RIT,G0002,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0004,RIT,G0003,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0005,RIT,G0004,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0012,RIT,G0005,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0020,RIT,G0006,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0626).
RIT-0045,RIT,G0007,2,Validation,1;2,0,,,,,,"SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0198, SXS-0310, SXS-1143)."
RIT-0047,RIT,G0008,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0049,RIT,G0009,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0326); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0326).
RIT-0050,RIT,G0010,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0051,RIT,G0011,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0053,RIT,G0012,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0054,RIT,G0013,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0055,RIT,G0014,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0056,RIT,G0015,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0058,RIT,G0016,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-3913); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
RIT-0059,RIT,G0017,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0060,RIT,G0018,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0062,RIT,G0019,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1353).
RIT-0069,RIT,G0020,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0071,RIT,G0021,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0073,RIT,G0022,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2094).
RIT-0074,RIT,G0023,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0075,RIT,G0024,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0076,RIT,G0025,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0077,RIT,G0026,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
RIT-0078,RIT,G0027,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0079,RIT,G0028,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0080,RIT,G0029,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0081,RIT,G0030,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0082,RIT,G0031,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0083,RIT,G0023,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0084,RIT,G0007,2,Validation,1;2,0,,,,,,"SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0198, SXS-0310, SXS-1143)."
RIT-0085,RIT,G0032,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0593); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0194, SXS-2331)."
RIT-0086,RIT,G0033,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0087,RIT,G0034,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0259).
RIT-0088,RIT,G0035,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1906); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2499).
RIT-0089,RIT,G0036,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2374).
RIT-0090,RIT,G0037,2,Validation,1;2;5,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2164); NRSur7dq4 v1 q=6 extrapolation test: physical-group/rerun association (SXS-2164).
RIT-0091,RIT,G0038,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0092,RIT,G0039,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0093,RIT,G0040,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0094,RIT,,0,Not included,,5,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0095,RIT,G0041,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0096,RIT,G0042,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0097,RIT,G0043,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0098,RIT,G0044,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0099,RIT,G0045,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0100,RIT,G0046,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0101,RIT,G0047,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0102,RIT,G0048,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
RIT-0103,RIT,G0049,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0104,RIT,G0050,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2358).
RIT-0105,RIT,G0051,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0106,RIT,G0052,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0107,RIT,G0053,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0108,RIT,G0054,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0109,RIT,G0055,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0110,RIT,G0056,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0111,RIT,G0057,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0113,RIT,G0007,2,Validation,1;2,0,,,,,,"SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0198, SXS-0310, SXS-1143)."
RIT-0114,RIT,G0007,2,Validation,1;2,0,,,,,,"SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0198, SXS-0310, SXS-1143)."
RIT-0115,RIT,G0032,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0593); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0194, SXS-2331)."
RIT-0116,RIT,G0033,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0117,RIT,G0026,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2425).
RIT-0118,RIT,G0034,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0259).
RIT-0119,RIT,G0035,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1906); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2499).
RIT-0120,RIT,G0036,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2374).
RIT-0121,RIT,G0037,2,Validation,1;2;5,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2164); NRSur7dq4 v1 q=6 extrapolation test: physical-group/rerun association (SXS-2164).
RIT-0122,RIT,G0058,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0123,RIT,G0059,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0124,RIT,G0060,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0125,RIT,G0061,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0126,RIT,G0062,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0129,RIT,G0063,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0132,RIT,G0064,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0133,RIT,G0065,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0134,RIT,G0066,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0135,RIT,G0066,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0138,RIT,G0048,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2498).
RIT-0139,RIT,G0034,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0259).
RIT-0140,RIT,G0067,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0141,RIT,G0068,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0142,RIT,G0069,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0143,RIT,G0070,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0144,RIT,G0071,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0145,RIT,G0072,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0146,RIT,G0073,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0147,RIT,G0074,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0152,RIT,G0036,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2374).
RIT-0153,RIT,G0075,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0155,RIT,G0076,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0156,RIT,G0077,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0157,RIT,G0078,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0158,RIT,G0079,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0159,RIT,G0080,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0160,RIT,G0081,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0161,RIT,G0082,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0162,RIT,G0083,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0163,RIT,G0084,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0164,RIT,G0085,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0165,RIT,G0086,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0166,RIT,G0006,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0626).
RIT-0167,RIT,G0087,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0168,RIT,G0088,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0169,RIT,G0089,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0625).
RIT-0170,RIT,G0090,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0631).
RIT-0171,RIT,G0091,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0172,RIT,G0092,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0173,RIT,G0093,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0174,RIT,G0094,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0175,RIT,G0095,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0176,RIT,G0096,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0177,RIT,G0097,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0178,RIT,G0098,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0179,RIT,G0099,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0180,RIT,G0100,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0181,RIT,G0101,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0182,RIT,G0102,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0183,RIT,G0103,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0184,RIT,G0104,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0185,RIT,G0105,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0186,RIT,G0106,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0187,RIT,G0107,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0188,RIT,G0108,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0189,RIT,G0109,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0190,RIT,G0110,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0191,RIT,G0111,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0192,RIT,G0112,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0193,RIT,G0113,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0194,RIT,G0114,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0195,RIT,G0115,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0196,RIT,G0116,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0199,RIT,G0117,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0200,RIT,G0118,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0201,RIT,G0119,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0202,RIT,G0120,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0203,RIT,G0121,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0204,RIT,G0122,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0205,RIT,G0123,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2385).
RIT-0206,RIT,G0124,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0207,RIT,G0125,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0208,RIT,G0006,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0626).
RIT-0209,RIT,G0126,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0325); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0325).
RIT-0210,RIT,G0127,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0211,RIT,G0128,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0212,RIT,G0129,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0213,RIT,G0130,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0214,RIT,G0009,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0326); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0326).
RIT-0216,RIT,G0131,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0217,RIT,G0132,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0218,RIT,G0133,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0219,RIT,G0134,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0385); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0385).
RIT-0220,RIT,G0135,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0221,RIT,G0136,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0222,RIT,G0137,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0223,RIT,G0138,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0224,RIT,G0139,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0225,RIT,G0140,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0226,RIT,G0141,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0227,RIT,G0142,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0228,RIT,G0143,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0229,RIT,G0144,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0230,RIT,G0145,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0231,RIT,G0146,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0232,RIT,G0147,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0233,RIT,G0148,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0234,RIT,G0149,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0235,RIT,G0150,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0236,RIT,G0151,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0237,RIT,G0152,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0238,RIT,G0153,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0239,RIT,G0154,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0240,RIT,G0155,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0242,RIT,G0156,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0243,RIT,G0157,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0244,RIT,G0158,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0245,RIT,G0159,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0246,RIT,G0160,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0247,RIT,G0161,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0248,RIT,G0162,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0249,RIT,G0163,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0250,RIT,G0164,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0251,RIT,G0165,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0252,RIT,G0166,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0254,RIT,G0167,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0255,RIT,G0168,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0256,RIT,G0169,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0257,RIT,G0170,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0258,RIT,G0171,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0259,RIT,G0172,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0260,RIT,G0173,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0261,RIT,G0174,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0262,RIT,G0175,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0263,RIT,G0176,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0264,RIT,G0177,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0265,RIT,G0178,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0266,RIT,G0179,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0267,RIT,G0180,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0268,RIT,G0181,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0269,RIT,G0182,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0270,RIT,G0183,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0271,RIT,G0184,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0272,RIT,G0185,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0273,RIT,G0186,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0274,RIT,G0187,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0275,RIT,G0188,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0276,RIT,G0189,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0277,RIT,G0190,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0278,RIT,G0191,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0279,RIT,G0192,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0610).
RIT-0280,RIT,G0193,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0281,RIT,G0194,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0282,RIT,G0195,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0283,RIT,G0196,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0284,RIT,G0197,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0285,RIT,G0198,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0286,RIT,G0199,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0287,RIT,G0200,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0288,RIT,G0201,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0289,RIT,G0202,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0291,RIT,G0203,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0292,RIT,G0204,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0293,RIT,G0205,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0294,RIT,G0206,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0398, SXS-0404); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0398, SXS-0404)."
RIT-0295,RIT,G0207,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0296,RIT,G0208,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0297,RIT,G0209,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0298,RIT,G0210,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0299,RIT,G0211,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0300,RIT,G0212,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0301,RIT,G0213,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0302,RIT,G0214,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0303,RIT,G0016,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-3913); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
RIT-0304,RIT,G0215,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0305,RIT,G0216,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0306,RIT,G0217,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0307,RIT,G0016,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-3913); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
RIT-0308,RIT,G0218,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0309,RIT,G0219,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0310,RIT,G0220,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0311,RIT,G0221,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2332).
RIT-0312,RIT,G0222,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2335).
RIT-0313,RIT,G0223,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0314,RIT,G0224,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0315,RIT,G0225,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0316,RIT,G0226,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0318,RIT,G0227,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0319,RIT,G0206,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0398, SXS-0404); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0398, SXS-0404)."
RIT-0320,RIT,G0228,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0321,RIT,G0229,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0322,RIT,G0230,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0325,RIT,G0231,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0327,RIT,G0232,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0328,RIT,G0233,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0329,RIT,G0234,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0330,RIT,G0235,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0332,RIT,G0236,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0333,RIT,G0237,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0334,RIT,G0238,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0335,RIT,G0239,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0336,RIT,G0240,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0331); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0331).
RIT-0337,RIT,G0241,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0338,RIT,G0242,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0332); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0332).
RIT-0339,RIT,G0053,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0340,RIT,G0243,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0341,RIT,G0244,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0342,RIT,G0245,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0343,RIT,G0246,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0344,RIT,G0247,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0345,RIT,G0248,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0346,RIT,G0249,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0347,RIT,G0250,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0348,RIT,G0251,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0349,RIT,G0252,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0350,RIT,G0253,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0351,RIT,G0254,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0352,RIT,G0255,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0353,RIT,G0256,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0354,RIT,G0257,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0355,RIT,G0258,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0356,RIT,G0259,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0357,RIT,G0260,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0358,RIT,G0261,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0359,RIT,G0262,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0360,RIT,G0263,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0361,RIT,G0264,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0362,RIT,G0265,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0364,RIT,G0266,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0365,RIT,G0038,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0366,RIT,G0126,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0325); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0325).
RIT-0367,RIT,G0267,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0368,RIT,G0268,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0369,RIT,G0269,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0370,RIT,G0270,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0371,RIT,G0271,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0372,RIT,G0272,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0373,RIT,G0273,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2477).
RIT-0374,RIT,G0274,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0375,RIT,G0275,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0376,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0377,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0378,RIT,G0277,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0379,RIT,G0278,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0380,RIT,G0279,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0381,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0382,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0383,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0384,RIT,G0280,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0385,RIT,G0009,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0326); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0326).
RIT-0386,RIT,G0281,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0387,RIT,G0282,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0388,RIT,G0283,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0389,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0390,RIT,G0284,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0391,RIT,G0285,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0392,RIT,G0286,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0395,RIT,G0287,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0396,RIT,G0288,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0397,RIT,G0289,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0398,RIT,G0290,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0399,RIT,G0291,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0400,RIT,G0292,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0401,RIT,G0293,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0402,RIT,G0294,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0403,RIT,G0206,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0398, SXS-0404); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0398, SXS-0404)."
RIT-0404,RIT,G0295,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0405,RIT,G0296,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0406,RIT,G0297,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0407,RIT,G0298,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0408,RIT,G0299,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0409,RIT,G0300,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0411,RIT,G0301,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0412,RIT,G0302,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0413,RIT,G0303,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0414,RIT,G0304,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0415,RIT,G0305,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0416,RIT,G0306,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0417,RIT,G0307,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0418,RIT,G0016,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-3913); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
RIT-0420,RIT,G0308,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0421,RIT,G0309,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0422,RIT,G0310,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0423,RIT,G0311,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0424,RIT,G0312,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0425,RIT,G0313,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0426,RIT,G0314,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0427,RIT,G0315,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0428,RIT,G0316,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0430,RIT,G0317,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0431,RIT,G0318,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0432,RIT,G0319,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0433,RIT,G0320,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0434,RIT,G0321,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0435,RIT,G0322,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0436,RIT,G0323,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0437,RIT,G0324,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0438,RIT,G0325,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0446,RIT,G0326,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0447,RIT,G0327,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0449,RIT,G0328,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0450,RIT,G0243,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0451,RIT,G0329,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0452,RIT,G0330,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0454,RIT,G0331,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0455,RIT,G0126,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0325); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0325).
RIT-0456,RIT,G0332,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0457,RIT,G0333,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2501).
RIT-0458,RIT,G0007,2,Validation,1;2,0,,,,,,"SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0198, SXS-0310, SXS-1143)."
RIT-0459,RIT,G0009,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0326); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0326).
RIT-0460,RIT,G0334,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0461,RIT,G0335,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0462,RIT,G0336,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0463,RIT,G0337,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0464,RIT,G0338,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0465,RIT,G0339,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0466,RIT,G0340,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0467,RIT,G0341,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0469,RIT,G0342,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0470,RIT,G0343,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0471,RIT,G0344,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0474,RIT,G0345,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0475,RIT,G0346,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0476,RIT,G0347,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0477,RIT,G0348,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0478,RIT,G0349,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0480,RIT,G0350,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0481,RIT,G0351,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0482,RIT,G0352,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0483,RIT,G0353,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0484,RIT,G0354,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0207).
RIT-0485,RIT,G0355,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0486,RIT,G0356,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0487,RIT,G0357,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0488,RIT,G0358,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0489,RIT,G0359,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0492,RIT,G0360,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0494,RIT,G0361,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0495,RIT,G0362,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0497,RIT,G0363,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0501,RIT,G0364,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0502,RIT,G0365,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0505,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0506,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0507,RIT,G0243,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0508,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0509,RIT,G0367,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0510,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0511,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0512,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0513,RIT,G0086,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0514,RIT,G0226,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0515,RIT,G0368,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0516,RIT,G0369,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1936); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1936).
RIT-0517,RIT,G0370,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0518,RIT,G0371,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1932); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1932).
RIT-0519,RIT,G0372,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0520,RIT,G0373,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0521,RIT,G0374,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0522,RIT,G0375,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0523,RIT,G0376,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0524,RIT,G0377,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0525,RIT,G0378,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0526,RIT,G0379,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1961); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1961).
RIT-0527,RIT,G0380,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0529,RIT,G0126,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0325); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0325).
RIT-0530,RIT,G0381,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0531,RIT,G0009,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0326); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0326).
RIT-0532,RIT,G0382,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1937); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1937).
RIT-0533,RIT,G0383,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1907); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1907).
RIT-0534,RIT,G0384,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0535,RIT,G0385,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-2014); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2014).
RIT-0536,RIT,G0206,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0398, SXS-0404); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0398, SXS-0404)."
RIT-0537,RIT,G0386,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0538,RIT,G0387,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-2040); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2040).
RIT-0539,RIT,G0388,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0540,RIT,G0389,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0541,RIT,G0390,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0542,RIT,G0391,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0543,RIT,G0392,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0544,RIT,G0393,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0546,RIT,G0394,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0547,RIT,G0395,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0548,RIT,G0147,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0549,RIT,G0396,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0550,RIT,G0397,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1911); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1911).
RIT-0551,RIT,G0398,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0552,RIT,G0399,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0553,RIT,G0400,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0554,RIT,G0401,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0555,RIT,G0402,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0557,RIT,G0129,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0558,RIT,G0086,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0559,RIT,G0016,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-3913); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
RIT-0560,RIT,G0403,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0562,RIT,G0404,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0563,RIT,G0006,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0626).
RIT-0564,RIT,G0155,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0565,RIT,G0405,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0567,RIT,G0406,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0568,RIT,G0407,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0569,RIT,G0408,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0570,RIT,G0409,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-2018); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2018).
RIT-0572,RIT,G0410,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0574,RIT,G0411,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1931); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1931).
RIT-0575,RIT,G0412,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0576,RIT,G0413,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0578,RIT,G0414,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0579,RIT,G0415,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0580,RIT,G0416,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0583,RIT,G0417,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0584,RIT,G0418,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0585,RIT,G0419,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0586,RIT,G0420,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0587,RIT,G0421,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0588,RIT,G0422,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0589,RIT,G0423,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0590,RIT,G0424,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0591,RIT,G0425,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0592,RIT,G0426,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0593,RIT,G0427,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0594,RIT,G0427,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0595,RIT,G0428,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0596,RIT,G0429,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0597,RIT,G0430,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0598,RIT,G0431,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0599,RIT,G0432,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0600,RIT,G0433,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0601,RIT,G0434,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0602,RIT,G0435,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0603,RIT,G0436,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0604,RIT,G0437,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0605,RIT,G0438,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0606,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0607,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0608,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0609,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0610,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0611,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0612,RIT,G0440,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0613,RIT,G0003,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0614,RIT,G0441,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0618,RIT,G0442,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0619,RIT,G0443,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0620,RIT,G0443,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0621,RIT,G0444,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0622,RIT,G0445,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0623,RIT,G0446,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0624,RIT,G0447,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0625,RIT,G0448,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0626,RIT,G0449,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0627,RIT,G0450,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0628,RIT,G0451,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0629,RIT,G0452,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0631,RIT,G0453,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0632,RIT,G0454,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0633,RIT,G0455,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0634,RIT,G0456,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0635,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0636,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0637,RIT,G0005,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0638,RIT,G0457,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0639,RIT,G0458,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0640,RIT,G0459,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0641,RIT,G0460,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0645,RIT,G0461,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0646,RIT,G0462,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0647,RIT,G0463,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0648,RIT,G0464,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0649,RIT,G0465,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0650,RIT,G0466,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0651,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0652,RIT,G0366,1,Training,1;4,0,,,,,,SEOB antisymmetric modes: related PrecBBH campaign association (SXS-1249); membership of the additional 118 simulations unresolved.
RIT-0656,RIT,G0467,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0660,RIT,G0468,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0661,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0662,RIT,G0276,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0634, SXS-0638, SXS-0643, SXS-0760, SXS-0773, SXS-0810, SXS-0816, SXS-0825, SXS-0834); final fitting subset unpublished."
RIT-0663,RIT,G0469,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0664,RIT,G0470,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0665,RIT,G0471,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0666,RIT,G0472,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0667,RIT,G0473,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0668,RIT,G0474,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0669,RIT,G0475,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0670,RIT,G0316,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0671,RIT,G0476,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0672,RIT,G0477,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0673,RIT,G0478,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0674,RIT,G0479,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0675,RIT,G0480,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0676,RIT,G0481,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0677,RIT,G0482,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0678,RIT,G0483,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0682,RIT,G0484,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0683,RIT,G0484,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0684,RIT,G0485,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0685,RIT,G0486,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0686,RIT,G0487,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0689,RIT,G0488,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0690,RIT,G0489,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0691,RIT,G0002,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0692,RIT,G0490,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0693,RIT,G0491,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0694,RIT,G0492,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0695,RIT,G0493,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0696,RIT,G0494,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0697,RIT,G0495,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0698,RIT,G0496,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0699,RIT,G0497,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0700,RIT,G0498,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0701,RIT,G0499,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0702,RIT,G0500,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0703,RIT,G0501,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0704,RIT,G0502,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0705,RIT,G0503,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0707,RIT,G0504,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0708,RIT,G0505,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0709,RIT,G0506,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0710,RIT,G0507,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0711,RIT,G0508,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0712,RIT,G0509,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0713,RIT,G0510,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0714,RIT,G0511,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0715,RIT,G0512,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0716,RIT,G0513,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0717,RIT,G0514,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0718,RIT,G0515,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0719,RIT,G0516,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0720,RIT,G0517,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0721,RIT,G0518,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0722,RIT,G0243,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0723,RIT,G0519,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0724,RIT,G0520,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0725,RIT,G0521,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0726,RIT,G0522,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0727,RIT,G0523,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0728,RIT,G0524,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0729,RIT,G0525,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0730,RIT,G0526,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0731,RIT,G0524,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0732,RIT,G0527,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0733,RIT,G0528,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0734,RIT,G0529,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0735,RIT,G0530,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0736,RIT,G0531,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0746,RIT,G0532,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0747,RIT,G0533,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0749,RIT,G0534,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0750,RIT,G0535,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0751,RIT,G0536,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0752,RIT,G0537,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0753,RIT,G0538,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0754,RIT,G0539,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0755,RIT,G0540,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0756,RIT,G0541,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0758,RIT,G0542,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0759,RIT,G0543,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0760,RIT,G0544,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0761,RIT,G0545,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0762,RIT,G0546,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0763,RIT,G0547,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0768,RIT,G0548,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0769,RIT,G0549,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0770,RIT,G0550,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0771,RIT,G0551,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0772,RIT,G0485,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0773,RIT,G0552,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0774,RIT,G0553,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0776,RIT,G0554,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0778,RIT,G0555,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0779,RIT,G0556,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0780,RIT,G0557,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0781,RIT,G0558,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0782,RIT,G0559,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0784,RIT,G0560,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0785,RIT,G0561,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0787,RIT,G0562,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0789,RIT,G0563,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0790,RIT,G0564,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0792,RIT,G0565,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0793,RIT,G0566,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0794,RIT,G0567,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0795,RIT,G0567,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0797,RIT,G0568,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0798,RIT,G0569,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0799,RIT,G0569,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0800,RIT,G0570,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0801,RIT,G0571,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0802,RIT,G0572,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0803,RIT,G0573,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0804,RIT,G0574,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0805,RIT,G0575,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0806,RIT,G0576,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0807,RIT,G0577,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0808,RIT,G0578,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0809,RIT,G0579,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0810,RIT,G0580,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0811,RIT,G0581,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0812,RIT,,0,Not included,,13,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0813,RIT,G0582,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0814,RIT,G0583,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0815,RIT,G0584,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0816,RIT,G0585,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0817,RIT,G0586,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0818,RIT,G0587,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0819,RIT,G0588,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0820,RIT,G0589,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1377).
RIT-0821,RIT,G0590,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0822,RIT,G0591,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0823,RIT,G0592,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0824,RIT,G0593,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0825,RIT,G0594,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0826,RIT,G0595,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0827,RIT,G0596,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0828,RIT,G0597,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0829,RIT,G0598,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0831,RIT,G0155,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0832,RIT,G0599,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0834,RIT,G0600,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0835,RIT,G0601,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0838,RIT,G0178,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0839,RIT,G0602,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0842,RIT,G0603,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0843,RIT,G0190,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0844,RIT,G0176,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0845,RIT,G0604,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0846,RIT,G0605,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0847,RIT,G0606,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0848,RIT,G0607,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0849,RIT,G0608,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0850,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0851,RIT,G0609,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0852,RIT,G0610,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0853,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0854,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0855,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0856,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0857,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0858,RIT,G0611,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0859,RIT,G0612,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0860,RIT,G0613,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0861,RIT,G0614,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0862,RIT,G0615,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0863,RIT,G0616,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0864,RIT,G0617,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0865,RIT,G0618,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0866,RIT,G0619,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0867,RIT,G0620,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0868,RIT,G0621,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0869,RIT,G0622,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0870,RIT,G0623,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0871,RIT,G0624,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0872,RIT,G0625,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0873,RIT,G0626,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0874,RIT,G0627,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0875,RIT,G0628,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0876,RIT,G0629,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0877,RIT,G0630,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0878,RIT,G0631,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0879,RIT,G0632,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0880,RIT,G0633,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0881,RIT,G0634,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0882,RIT,G0635,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0883,RIT,G0636,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0884,RIT,G0637,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0885,RIT,G0638,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0886,RIT,G0639,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0887,RIT,G0640,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0888,RIT,G0641,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0889,RIT,G0642,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0202).
RIT-0890,RIT,G0643,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0891,RIT,G0644,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0892,RIT,G0645,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0893,RIT,G0646,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0894,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0895,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0896,RIT,G0648,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0897,RIT,G0649,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0898,RIT,G0439,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0337, SXS-0341, SXS-0702, SXS-0703, SXS-0704, SXS-0713, SXS-0761, SXS-0774, SXS-0817, SXS-0835, SXS-0913, SXS-0921, SXS-0931, SXS-0961, SXS-0971, SXS-0979, SXS-0987, SXS-1093, SXS-1094, SXS-1097, SXS-1098); final fitting subset unpublished."
RIT-0899,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0900,RIT,G0650,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0901,RIT,G0651,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0902,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0906,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0907,RIT,G0652,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0908,RIT,G0653,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0909,RIT,G0654,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0910,RIT,G0655,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2328).
RIT-0911,RIT,G0656,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0912,RIT,G0657,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0915,RIT,G0658,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0916,RIT,G0659,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0917,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0918,RIT,G0660,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0919,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0921,RIT,G0661,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2329).
RIT-0922,RIT,G0662,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0923,RIT,G0663,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0924,RIT,G0664,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0925,RIT,G0665,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0926,RIT,G0666,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0927,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0928,RIT,G0667,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0929,RIT,G0668,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0930,RIT,G0669,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0931,RIT,G0670,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0932,RIT,G0671,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0933,RIT,G0672,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0935,RIT,,0,Not included,,14,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0936,RIT,G0673,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0937,RIT,G0565,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0939,RIT,G0647,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0676, SXS-0677, SXS-0678, SXS-0682, SXS-0687, SXS-0693); final fitting subset unpublished."
RIT-0940,RIT,G0674,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0941,RIT,G0675,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0942,RIT,G0273,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2477).
RIT-0943,RIT,G0273,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2477).
RIT-0944,RIT,G0676,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0945,RIT,G0677,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0946,RIT,G0678,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0947,RIT,G0411,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1931); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1931).
RIT-0949,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0950,RIT,G0680,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0951,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0952,RIT,G0681,1,Training,1;2;5,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2179); NRSur7dq4 v1 q=6 extrapolation test: physical-group/rerun association (SXS-2179).
RIT-0953,RIT,G0003,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0954,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0955,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0956,RIT,G0682,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0957,RIT,G0273,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-2477).
RIT-0958,RIT,G0683,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0959,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0960,RIT,G0684,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0961,RIT,G0685,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0963,RIT,G0686,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-3977).
RIT-0964,RIT,G0687,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0965,RIT,G0001,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0966,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0967,RIT,,0,Not included,,15,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0969,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0970,RIT,G0679,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0764, SXS-0779, SXS-0838, SXS-0925, SXS-0973); final fitting subset unpublished."
RIT-0972,RIT,G0688,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0973,RIT,G0689,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0976,RIT,G0690,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0978,RIT,G0691,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0185).
RIT-0979,RIT,,0,Not included,,5,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0982,RIT,G0692,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0985,RIT,G0693,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0986,RIT,G0694,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0988,RIT,,0,Not included,,13,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0989,RIT,G0695,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0990,RIT,G0696,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0991,RIT,G0341,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0992,RIT,G0006,1,Training,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0626).
RIT-0993,RIT,G0129,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0994,RIT,G0697,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0995,RIT,G0698,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0997,RIT,G0699,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0998,RIT,G0700,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-0999,RIT,G0701,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0464); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0464).
RIT-1000,RIT,G0702,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0591); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0591).
RIT-1002,RIT,G0703,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0466); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0466).
RIT-1003,RIT,G0704,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1004,RIT,G0086,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1005,RIT,G0705,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0507); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0507).
RIT-1006,RIT,G0706,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0409); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0409).
RIT-1008,RIT,G0707,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1010,RIT,G0708,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1012,RIT,G0709,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1013,RIT,G0710,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1014,RIT,G0711,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1015,RIT,G0007,2,Validation,1;2,0,,,,,,"SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0198, SXS-0310, SXS-1143)."
RIT-1016,RIT,G0712,3,Evaluation,1;5,0,,,,,,NRHybSur3dq8 long-waveform test: physical-group/rerun association (SXS-1416).
RIT-1017,RIT,G0713,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1018,RIT,,0,Not included,,14,,Phase evolution is inconsistent with the other nonspinning q~32 observations.,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1020,RIT,G0714,2,Validation,1;2,0,,,,,,SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-1354).
RIT-1022,RIT,G0715,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1023,RIT,G0126,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0325); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0325).
RIT-1024,RIT,G0716,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1025,RIT,G0565,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1026,RIT,G0717,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1027,RIT,G0718,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1029,RIT,G0719,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0475); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0475).
RIT-1030,RIT,G0720,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1031,RIT,G0721,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1032,RIT,G0009,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0326); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0326).
RIT-1034,RIT,G0722,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0377); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0377).
RIT-1035,RIT,G0016,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-1493); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0361, SXS-0486, SXS-3913); NRHybSur3dq8 (upstream of BHPTNRSur): fitting overlap through physical group/rerun (SXS-1493)."
RIT-1036,RIT,G0723,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1037,RIT,G0724,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1038,RIT,G0725,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1039,RIT,G0726,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1040,RIT,G0727,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1041,RIT,G0206,1,Training,1;2,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0398, SXS-0404); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0398, SXS-0404)."
RIT-1043,RIT,G0728,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1044,RIT,G0729,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1045,RIT,G0730,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1046,RIT,G0731,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1047,RIT,G0732,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1048,RIT,G0733,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0423, SXS-0545); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0423); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-0545); final fitting subset unpublished."
RIT-1049,RIT,G0734,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1050,RIT,G0735,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1051,RIT,G0736,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1052,RIT,G0737,1,Training,1;2,0,,,,,,NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-0525); SEOBNRv5HM (aligned sector of v5PHM): fitting overlap through physical group/rerun (SXS-0525).
RIT-1054,RIT,G0738,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1056,RIT,G0739,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1057,RIT,G0740,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1058,RIT,G0741,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1059,RIT,G0742,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1060,RIT,G0743,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1062,RIT,G0744,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1063,RIT,G0745,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
RIT-1064,RIT,G0745,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
RIT-1065,RIT,G0745,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
RIT-1066,RIT,G0745,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
RIT-1067,RIT,G0745,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
RIT-1074,RIT,,0,Not included,,15,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1075,RIT,,0,Not included,,15,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1076,RIT,,0,Not included,,14,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1077,RIT,G0746,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1078,RIT,G0747,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1082,RIT,G0745,1,Training,1;2;3,0,,,,,,"NRSur7dq4 v1: fitting overlap through physical group/rerun (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); SEOB antisymmetric modes: possible parent-sample overlap through related system (SXS-1908, SXS-1909, SXS-1910, SXS-1914, SXS-1919, SXS-1925, SXS-1996, SXS-2002, SXS-2008, SXS-2068, SXS-2072, SXS-2077); final fitting subset unpublished."
RIT-1083,RIT,G0748,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1084,RIT,G0749,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1085,RIT,G0750,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1086,RIT,G0751,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1087,RIT,G0752,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1089,RIT,,0,Not included,,15,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1914,RIT,G0753,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1915,RIT,G0754,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1916,RIT,,0,Not included,,13,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1917,RIT,G0755,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1918,RIT,G0756,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1919,RIT,G0757,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1920,RIT,G0758,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1921,RIT,G0759,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1922,RIT,G0760,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1923,RIT,G0761,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1924,RIT,G0762,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1925,RIT,G0763,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1926,RIT,G0764,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1927,RIT,G0765,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1928,RIT,G0762,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1929,RIT,G0762,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1930,RIT,G0766,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1931,RIT,G0767,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1932,RIT,G0768,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1933,RIT,G0769,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1934,RIT,G0770,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1935,RIT,G0771,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1943,RIT,G0772,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1945,RIT,G0773,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1946,RIT,G0774,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1948,RIT,G0774,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1949,RIT,G0775,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1953,RIT,G0776,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1954,RIT,G0777,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1955,RIT,G0778,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1956,RIT,G0779,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1957,RIT,G0780,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1959,RIT,G0781,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1960,RIT,G0782,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1961,RIT,G0783,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1962,RIT,G0784,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1963,RIT,G0785,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1964,RIT,G0786,2,Validation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1965,RIT,G0787,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1977,RIT,G0788,3,Evaluation,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
RIT-1985,RIT,G0789,1,Training,1,0,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0001,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0002,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0003,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0004,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0005,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0006,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0007,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0008,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0009,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0010,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0011,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0012,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0013,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0014,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0015,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0016,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0017,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0018,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0019,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0020,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0021,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0022,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0023,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0024,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0025,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0026,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0027,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0028,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0029,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0030,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0031,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0032,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0033,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0034,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0035,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0036,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0037,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0038,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0039,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0040,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0041,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0042,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0043,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0044,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0045,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0046,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0047,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0048,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0049,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0050,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0051,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0052,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0053,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0054,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0055,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0056,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0057,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0058,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0059,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0060,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0061,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0062,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0063,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0064,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0065,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0066,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0067,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0068,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0069,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0070,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0071,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0072,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0073,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0074,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0075,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0076,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0077,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0078,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0079,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.
BAM-0080,BAM,,4,Curvature archive,,16,,,,,,No SXS-linked group exposure identified; direct upstream use of this catalogue observation is outside the SXS-specific audit.


==> anc/README_v7.txt <==
Supplementary NR membership for the v7 manuscript

NR_dataset_membership_v7.xlsx is the per-simulation membership workbook. The
NR_dataset_membership_v7.csv file reproduces its NR data sheet. The workbook
contains 3,503 catalogue records in the study inventory: 2,697 training, 166
validation, 282 evaluation, 278 excluded, and 80 curvature-only BAM archive
records (excluding the 41,444 synthetic teachers).

The workbook gives catalogue identifiers and aliases, physical-system groups,
dataset roles, coded allocation/exclusion reasons, qualification notes, and
identified upstream teacher exposure. Codes are defined on the Codes sheet.
Group identifiers are local to this workbook. Shared group identifiers across
catalogues refer to the same retained physical-system group. The evaluation set
contains 109 SXS waveforms in 106 groups and 173 RIT waveforms in 163 groups;
three groups occur in both catalogues, giving 266 groups overall.

The workbook records waveform-fitting, parent-sample and upstream-test exposure
under the adopted split policy. The accompanying evaluation_clock_exposure_v7.csv
lists the nine evaluation groups used by inherited reference-clock fits: seven by
Delta_hat (the input-time correction) and all nine by d_hat (the synthetic
teacher output clock). These remain evaluation data in the workbook and are
omitted in the clock-exposure sensitivity analysis in Appendix A.1, leaving
100 SXS waveforms in 97 groups (96 waveforms in 93 groups supported by all four
comparison models) while the RIT sample is unchanged.

Identified upstream fitting and conservative parent/family overlaps are assigned
to training or validation under the waveform-data split policy. Table categories
overlap where a simulation belongs to multiple teacher collections.

Files supplied: NR_dataset_membership_v7.xlsx; NR_dataset_membership_v7.csv;
evaluation_clock_exposure_v7.csv; README_v7.txt.


==> anc/evaluation_clock_exposure_v7.csv <==
Simulation,Physical-system group,Dataset role,Input-clock fit Delta_hat,Teacher output-clock fit d_hat,Full evaluation report,Clock-exposure sensitivity
SXS-3637,G2670,Evaluation,0,1,Included,Excluded with all group members
SXS-3650,G2671,Evaluation,0,1,Included,Excluded with all group members
SXS-3685,G2695,Evaluation,1,1,Included,Excluded with all group members
SXS-3687,G2697,Evaluation,1,1,Included,Excluded with all group members
SXS-3690,G2700,Evaluation,1,1,Included,Excluded with all group members
SXS-3691,G2701,Evaluation,1,1,Included,Excluded with all group members
SXS-3693,G2702,Evaluation,1,1,Included,Excluded with all group members
SXS-3700,G2707,Evaluation,1,1,Included,Excluded with all group members
SXS-3701,G2708,Evaluation,1,1,Included,Excluded with all group members

